Transfer matrices and partition-function zeros for antiferromagnetic Potts models. VI. Square lattice with special boundary conditions

We study, using transfer-matrix methods, the partition-function zeros of the square-lattice q-state Potts antiferromagnet at zero temperature (= square-lattice chromatic polynomial) for the special boundary conditions that are obtained from an m x n grid with free boundary conditions by adjoining one new vertex adjacent to all the sites in the leftmost column and a second new vertex adjacent to all the sites in the rightmost column. We provide numerical evidence that the partition-function zeros are becoming dense everywhere in the complex q-plane outside the limiting curve B_\infty(sq) for this model with ordinary (e.g. free or cylindrical) boundary conditions. Despite this, the infinite-volume free energy is perfectly analytic in this region.

==> data_Diff.m <==
(* data_Diff.m 

   This mathematica script contains all data for comparison between Eq
   and New boundary conditions 

   Created: 14/Feb/2010

*)



(* Coefficients d_k(m) = DD[k,m]  *)

DD[1, 1] = 0;
DD[1, 2] = 2;
DD[1, 3] = 5;
DD[1, 4] = 8;
DD[1, 5] = 11;
DD[1, 6] = 14;
DD[1, 7] = 17;
DD[1, 8] = 20;
DD[1, 9] = 23;
DD[1, 10] = 26;
DD[1, 11] = 29;
DD[2, 1] = 0;
DD[2, 2] = -4;
DD[2, 3] = -1;
DD[2, 4] = 12;
DD[2, 5] = 34;
DD[2, 6] = 65;
DD[2, 7] = 105;
DD[2, 8] = 154;
DD[2, 9] = 212;
DD[2, 10] = 279;
DD[2, 11] = 355;
DD[3, 1] = 0;
DD[3, 2] = 4;
DD[3, 3] = -18;
DD[3, 4] = -31;
DD[3, 5] = -10;
DD[3, 6] = 71;
DD[3, 7] = 239;
DD[3, 8] = 521;
DD[3, 9] = 944;
DD[3, 10] = 1535;
DD[3, 11] = 2321;
DD[4, 1] = 0;
DD[4, 2] = 4;
DD[4, 3] = 29;
DD[4, 4] = -34;
DD[4, 5] = -146;
DD[4, 6] = -235;
DD[4, 7] = -140;
DD[4, 8] = 382;
DD[4, 9] = 1655;
DD[4, 10] = 4084;
DD[4, 11] = 8155;
DD[5, 1] = 0;
DD[5, 2] = -24;
DD[5, 3] = 40;
DD[5, 4] = 129;
DD[5, 5] = 64;
DD[5, 6] = -343;
DD[5, 7] = -1153;
DD[5, 8] = -1980;
DD[5, 9] = -1762;
DD[5, 10] = 1481;
DD[5, 11] = 10890;
DD[6, 1] = 0;
DD[6, 2] = 40;
DD[6, 3] = -170;
DD[6, 4] = 100;
DD[6, 5] = 457;
DD[6, 6] = 876;
DD[6, 7] = 298;
DD[6, 8] = -2811;
DD[6, 9] = -9261;
DD[6, 10] = -17296;
DD[6, 11] = -20003;
DD[7, 1] = 0;
DD[7, 2] = 0;
DD[7, 3] = -87;
DD[7, 4] = -576;
DD[7, 5] = -275;
DD[7, 6] = 857;
DD[7, 7] = 4073;
DD[7, 8] = 7091;
DD[7, 9] = 2518;
DD[7, 10] = -21291;
DD[7, 11] = -74321;
DD[8, 1] = 0;
DD[8, 2] = -128;
DD[8, 3] = 1494;
DD[8, 4] = -230;
DD[8, 5] = -1416;
DD[8, 6] = -3329;
DD[8, 7] = -2598;
DD[8, 8] = 9054;
DD[8, 9] = 35377;
DD[8, 10] = 60152;
DD[8, 11] = 29922;
DD[9, 1] = 0;
DD[9, 2] = 128;
DD[9, 3] = -3376;
DD[9, 4] = 3047;
DD[9, 5] = 2790;
DD[9, 6] = 809;
DD[9, 7] = -12636;
DD[9, 8] = -29248;
DD[9, 9] = -15992;
DD[9, 10] = 83981;
DD[9, 11] = 301365;
DD[10, 1] = 0;
DD[10, 2] = 752;
DD[10, 3] = 1984;
DD[10, 4] = -4263;
DD[10, 5] = -4719;
DD[10, 6] = 13186;
DD[10, 7] = 26869;
DD[10, 8] = -9219;
DD[10, 9] = -117784;
DD[10, 10] = -236658;
DD[10, 11] = -105940;
DD[11, 1] = 0;
DD[11, 2] = -3392;
DD[11, 3] = 694;
DD[11, 4] = 9210;
DD[11, 5] = 5981;
DD[11, 6] = -49587;
DD[11, 7] = 5107;
DD[11, 8] = 120387;
DD[11, 9] = 152402;
DD[11, 10] = -170823;
DD[11, 11] = -1047643;
DD[12, 1] = 0;
DD[12, 2] = 6624;
DD[12, 3] = 33347;
DD[12, 4] = -64867;
DD[12, 5] = 47388;
DD[12, 6] = 89187;
DD[12, 7] = -135403;
DD[12, 8] = -160314;
DD[12, 9] = 218878;
DD[12, 10] = 927069;
DD[12, 11] = 906441;
DD[13, 1] = 0;
DD[13, 2] = -5184;
DD[13, 3] = -197615;
DD[13, 4] = 238639;
DD[13, 5] = -300709;
DD[13, 6] = -19;
DD[13, 7] = 331386;
DD[13, 8] = -41468;
DD[13, 9] = -752711;
DD[13, 10] = -457202;
DD[13, 11] = 2674932;
DD[14, 1] = 0;
DD[14, 2] = -1024;
DD[14, 3] = 537668;
DD[14, 4] = -499869;
DD[14, 5] = 933260;
DD[14, 6] = -419485;
DD[14, 7] = -615197;
DD[14, 8] = 356366;
DD[14, 9] = 835278;
DD[14, 10] = -1771036;
DD[14, 11] = -5121651;
DD[15, 1] = 0;
DD[15, 2] = -31616;
DD[15, 3] = -814712;
DD[15, 4] = 768187;
DD[15, 5] = -2318433;
DD[15, 6] = 1642752;
DD[15, 7] = 1753749;
DD[15, 8] = -1441616;
DD[15, 9] = -1176350;
DD[15, 10] = 3071352;
DD[15, 11] = -1297463;
DD[16, 1] = 0;
DD[16, 2] = 243840;
DD[16, 3] = 774669;
DD[16, 4] = -1205858;
DD[16, 5] = 5814855;
DD[16, 6] = -6804224;
DD[16, 7] = -3808699;
DD[16, 8] = 8292873;
DD[16, 9] = 2666125;
DD[16, 10] = -2625756;
DD[16, 11] = 9901495;
DD[17, 1] = 0;
DD[17, 2] = -823040;
DD[17, 3] = -2009102;
DD[17, 4] = 800375;
DD[17, 5] = -13959674;
DD[17, 6] = 27531657;
DD[17, 7] = -4329596;
DD[17, 8] = -29648716;
DD[17, 9] = 2315340;
DD[17, 10] = 12042614;
DD[17, 11] = 5125563;
DD[18, 1] = 0;
DD[18, 2] = 1696512;
DD[18, 3] = 8246524;
DD[18, 4] = 8801081;
DD[18, 5] = 27157711;
DD[18, 6] = -88042170;
DD[18, 7] = 67206626;
DD[18, 8] = 63153212;
DD[18, 9] = -45480545;
DD[18, 10] = -63135480;
DD[18, 11] = -40818511;
DD[19, 1] = 0;
DD[19, 2] = -2404352;
DD[19, 3] = -4847988;
DD[19, 4] = -48425270;
DD[19, 5] = -36576337;
DD[19, 6] = 216627289;
DD[19, 7] = -295225571;
DD[19, 8] = -60699491;
DD[19, 9] = 233682983;
DD[19, 10] = 175357682;
DD[19, 11] = -65362245;
DD[20, 1] = 0;
DD[20, 2] = 4339712;
DD[20, 3] = -124138965;
DD[20, 4] = 131002485;
DD[20, 5] = 23743394;
DD[20, 6] = -434753257;
DD[20, 7] = 955537134;
DD[20, 8] = -222073900;
DD[20, 9] = -871151254;
DD[20, 10] = -85222802;
DD[20, 11] = 769659494;


(* Coefficients e_k(m) = EE[k,m] *)

EE[1, 1] = 0;
EE[1, 2] = -2;
EE[1, 3] = -5;
EE[1, 4] = -8;
EE[1, 5] = -11;
EE[1, 6] = -14;
EE[1, 7] = -17;
EE[1, 8] = -20;
EE[1, 9] = -23;
EE[1, 10] = -26;
EE[1, 11] = -29;
EE[2, 1] = 0;
EE[2, 2] = -6;
EE[2, 3] = -27/2;
EE[2, 4] = -20;
EE[2, 5] = -53/2;
EE[2, 6] = -33;
EE[2, 7] = -79/2;
EE[2, 8] = -46;
EE[2, 9] = -105/2;
EE[2, 10] = -59;
EE[2, 11] = -131/2;
EE[3, 1] = 0;
EE[3, 2] = -44/3;
EE[3, 3] = -86/3;
EE[3, 4] = -131/3;
EE[3, 5] = -179/3;
EE[3, 6] = -227/3;
EE[3, 7] = -275/3;
EE[3, 8] = -323/3;
EE[3, 9] = -371/3;
EE[3, 10] = -419/3;
EE[3, 11] = -467/3;
EE[4, 1] = 0;
EE[4, 2] = -32;
EE[4, 3] = -251/4;
EE[4, 4] = -114;
EE[4, 5] = -641/4;
EE[4, 6] = -411/2;
EE[4, 7] = -1003/4;
EE[4, 8] = -296;
EE[4, 9] = -1365/4;
EE[4, 10] = -773/2;
EE[4, 11] = -1727/4;
EE[5, 1] = 0;
EE[5, 2] = -352/5;
EE[5, 3] = -182;
EE[5, 4] = -1753/5;
EE[5, 5] = -2361/5;
EE[5, 6] = -3014/5;
EE[5, 7] = -3672/5;
EE[5, 8] = -866;
EE[5, 9] = -4988/5;
EE[5, 10] = -5646/5;
EE[5, 11] = -6304/5;
EE[6, 1] = 0;
EE[6, 2] = -176;
EE[6, 3] = -615;
EE[6, 4] = -6283/6;
EE[6, 5] = -8087/6;
EE[6, 6] = -3445/2;
EE[6, 7] = -12505/6;
EE[6, 8] = -14669/6;
EE[6, 9] = -5611/2;
EE[6, 10] = -18997/6;
EE[6, 11] = -21161/6;
EE[7, 1] = 0;
EE[7, 2] = -3488/7;
EE[7, 3] = -13669/7;
EE[7, 4] = -19874/7;
EE[7, 5] = -24847/7;
EE[7, 6] = -4512;
EE[7, 7] = -37600/7;
EE[7, 8] = -43735/7;
EE[7, 9] = -49877/7;
EE[7, 10] = -56019/7;
EE[7, 11] = -62161/7;
EE[8, 1] = 0;
EE[8, 2] = -1448;
EE[8, 3] = -44019/8;
EE[8, 4] = -6861;
EE[8, 5] = -63873/8;
EE[8, 6] = -40259/4;
EE[8, 7] = -93611/8;
EE[8, 8] = -13472;
EE[8, 9] = -121773/8;
EE[8, 10] = -67881/4;
EE[8, 11] = -149751/8;
EE[9, 1] = 0;
EE[9, 2] = -36512/9;
EE[9, 3] = -125411/9;
EE[9, 4] = -117392/9;
EE[9, 5] = -106973/9;
EE[9, 6] = -146018/9;
EE[9, 7] = -159962/9;
EE[9, 8] = -180512/9;
EE[9, 9] = -199559/9;
EE[9, 10] = -218831/9;
EE[9, 11] = -238112/9;
EE[10, 1] = 0;
EE[10, 2] = -54896/5;
EE[10, 3] = -156276/5;
EE[10, 4] = -11859/2;
EE[10, 5] = 100877/10;
EE[10, 6] = -10808/5;
EE[10, 7] = 31798/5;
EE[10, 8] = 42704/5;
EE[10, 9] = 11872;
EE[10, 10] = 75006/5;
EE[10, 11] = 90797/5;
EE[11, 1] = 0;
EE[11, 2] = -326944/11;
EE[11, 3] = -557969/11;
EE[11, 4] = 1300181/11;
EE[11, 5] = 179677;
EE[11, 6] = 1451227/11;
EE[11, 7] = 2351805/11;
EE[11, 8] = 2646349/11;
EE[11, 9] = 3077172/11;
EE[11, 10] = 3489075/11;
EE[11, 11] = 3903607/11;
EE[12, 1] = 0;
EE[12, 2] = -248384/3;
EE[12, 3] = 226127/6;
EE[12, 4] = 3477863/4;
EE[12, 5] = 11655889/12;
EE[12, 6] = 3150547/4;
EE[12, 7] = 15369983/12;
EE[12, 8] = 16541923/12;
EE[12, 9] = 6388873/4;
EE[12, 10] = 21529295/12;
EE[12, 11] = 23921635/12;
EE[13, 1] = 0;
EE[13, 2] = -3077440/13;
EE[13, 3] = 12297228/13;
EE[13, 4] = 57898495/13;
EE[13, 5] = 52017110/13;
EE[13, 6] = 45388641/13;
EE[13, 7] = 78870073/13;
EE[13, 8] = 80306297/13;
EE[13, 9] = 94490152/13;
EE[13, 10] = 8123796;
EE[13, 11] = 117192631/13;
EE[14, 1] = 0;
EE[14, 2] = -4758592/7;
EE[14, 3] = 88174493/14;
EE[14, 4] = 138008515/7;
EE[14, 5] = 196779313/14;
EE[14, 6] = 98928769/7;
EE[14, 7] = 185814376/7;
EE[14, 8] = 349848575/14;
EE[14, 9] = 60936175/2;
EE[14, 10] = 473462403/14;
EE[14, 11] = 526270411/14;
EE[15, 1] = 0;
EE[15, 2] = -28971904/15;
EE[15, 3] = 488840564/15;
EE[15, 4] = 1200871814/15;
EE[15, 5] = 212547287/5;
EE[15, 6] = 854902453/15;
EE[15, 7] = 112384251;
EE[15, 8] = 1419815957/15;
EE[15, 9] = 1850707354/15;
EE[15, 10] = 674446367/5;
EE[15, 11] = 2258962358/15;
EE[16, 1] = 0;
EE[16, 2] = -5438912;
EE[16, 3] = 2408320637/16;
EE[16, 4] = 609193069/2;
EE[16, 5] = 1655116767/16;
EE[16, 6] = 1926775701/8;
EE[16, 7] = 7439464437/16;
EE[16, 8] = 336052958;
EE[16, 9] = 7888133427/16;
EE[16, 10] = 4170519335/8;
EE[16, 11] = 9398091785/16;
EE[17, 1] = 0;
EE[17, 2] = -260911616/17;
EE[17, 3] = 11083853217/17;
EE[17, 4] = 18561156368/17;
EE[17, 5] = 2368710646/17;
EE[17, 6] = 18443161878/17;
EE[17, 7] = 1867566405;
EE[17, 8] = 18660896172/17;
EE[17, 9] = 33528872874/17;
EE[17, 10] = 33162691188/17;
EE[17, 11] = 38126627350/17;
EE[18, 1] = 0;
EE[18, 2] = -131187968/3;
EE[18, 3] = 5416022055/2;
EE[18, 4] = 33000934648/9;
EE[18, 5] = -7954598075/18;
EE[18, 6] = 15422726890/3;
EE[18, 7] = 64526351821/9;
EE[18, 8] = 28489657910/9;
EE[18, 9] = 48077105123/6;
EE[18, 10] = 126225073559/18;
EE[18, 11] = 75918445154/9;
EE[19, 1] = 0;
EE[19, 2] = -2385800704/19;
EE[19, 3] = 207096909493/19;
EE[19, 4] = 214735254967/19;
EE[19, 5] = -93609010961/19;
EE[19, 6] = 473906172285/19;
EE[19, 7] = 486859198405/19;
EE[19, 8] = 138688173962/19;
EE[19, 9] = 636220999341/19;
EE[19, 10] = 451578733357/19;
EE[19, 11] = 600147169688/19;
EE[20, 1] = 0;
EE[20, 2] = -1804504192/5;
EE[20, 3] = 213779611566/5;
EE[20, 4] = 605067260109/20;
EE[20, 5] = -550789063531/20;
EE[20, 6] = 603973308832/5;
EE[20, 7] = 404389010088/5;
EE[20, 8] = 44707274564/5;
EE[20, 9] = 144768120733;
EE[20, 10] = 362440038611/5;
EE[20, 11] = 1197541238559/10;


(* Coefficients f_k(m) = FF[k,m] *)

FF[1, 1] = -5/2;
FF[1, 2] = -3;
FF[1, 3] = -2;
FF[1, 4] = -1;
FF[1, 5] = 0;
FF[1, 6] = 1;
FF[1, 7] = 2;
FF[1, 8] = 3;
FF[1, 9] = 4;
FF[1, 10] = 5;
FF[1, 11] = 6;
FF[2, 1] = -77/24;
FF[2, 2] = 1;
FF[2, 3] = 8;
FF[2, 4] = 27/2;
FF[2, 5] = 19;
FF[2, 6] = 49/2;
FF[2, 7] = 30;
FF[2, 8] = 71/2;
FF[2, 9] = 41;
FF[2, 10] = 93/2;
FF[2, 11] = 52;
FF[3, 1] = -45/8;
FF[3, 2] = 19/2;
FF[3, 3] = 149/6;
FF[3, 4] = 119/3;
FF[3, 5] = 56;
FF[3, 6] = 217/3;
FF[3, 7] = 266/3;
FF[3, 8] = 105;
FF[3, 9] = 364/3;
FF[3, 10] = 413/3;
FF[3, 11] = 154;
FF[4, 1] = -32651/2880;
FF[4, 2] = 673/24;
FF[4, 3] = 60;
FF[4, 4] = 453/4;
FF[4, 5] = 325/2;
FF[4, 6] = 841/4;
FF[4, 7] = 258;
FF[4, 8] = 1223/4;
FF[4, 9] = 707/2;
FF[4, 10] = 1605/4;
FF[4, 11] = 449;
FF[5, 1] = -7151/288;
FF[5, 2] = 1433/20;
FF[5, 3] = 888/5;
FF[5, 4] = 3573/10;
FF[5, 5] = 969/2;
FF[5, 6] = 3101/5;
FF[5, 7] = 3787/5;
FF[5, 8] = 4473/5;
FF[5, 9] = 5159/5;
FF[5, 10] = 1169;
FF[5, 11] = 6531/5;
FF[6, 1] = -20877127/362880;
FF[6, 2] = 783/4;
FF[6, 3] = 14699/24;
FF[6, 4] = 1075;
FF[6, 5] = 4129/3;
FF[6, 6] = 5282/3;
FF[6, 7] = 2132;
FF[6, 8] = 15011/6;
FF[6, 9] = 8615/3;
FF[6, 10] = 6483/2;
FF[6, 11] = 10834/3;
FF[7, 1] = -479911/3456;
FF[7, 2] = 97907/168;
FF[7, 3] = 41798/21;
FF[7, 4] = 40759/14;
FF[7, 5] = 7223/2;
FF[7, 6] = 64367/14;
FF[7, 7] = 76563/14;
FF[7, 8] = 44502/7;
FF[7, 9] = 50733/7;
FF[7, 10] = 56964/7;
FF[7, 11] = 63195/7;
FF[8, 1] = -10035074977/29030400;
FF[8, 2] = 5001829/2880;
FF[8, 3] = 17102/3;
FF[8, 4] = 42079/6;
FF[8, 5] = 32665/4;
FF[8, 6] = 82297/8;
FF[8, 7] = 11931;
FF[8, 8] = 109787/8;
FF[8, 9] = 61975/4;
FF[8, 10] = 138101/8;
FF[8, 11] = 38063/2;
FF[9, 1] = -426428659/483840;
FF[9, 2] = 1174729/240;
FF[9, 3] = 1047455/72;
FF[9, 4] = 482555/36;
FF[9, 5] = 37514/3;
FF[9, 6] = 151507/9;
FF[9, 7] = 165848/9;
FF[9, 8] = 41563/2;
FF[9, 9] = 413135/18;
FF[9, 10] = 226340/9;
FF[9, 11] = 82042/3;
FF[10, 1] = -2193911030309/958003200;
FF[10, 2] = 9408107/720;
FF[10, 3] = 985253/30;
FF[10, 4] = 842209/120;
FF[10, 5] = -980089/120;
FF[10, 6] = 38929/10;
FF[10, 7] = -8573/2;
FF[10, 8] = -31312/5;
FF[10, 9] = -94033/10;
FF[10, 10] = -61621/5;
FF[10, 11] = -152761/10;
FF[11, 1] = -21048459469/3483648;
FF[11, 2] = 542977339/15840;
FF[11, 3] = 1821506/33;
FF[11, 4] = -2524997/22;
FF[11, 5] = -174292;
FF[11, 6] = -1393622/11;
FF[11, 7] = -2280408/11;
FF[11, 8] = -5139139/22;
FF[11, 9] = -5984927/22;
FF[11, 10] = -6792897/22;
FF[11, 11] = -7606543/22;
FF[12, 1] = -506578309836952357/31384184832000;
FF[12, 2] = 6664350307/72576;
FF[12, 3] = -65347931/2880;
FF[12, 4] = -10308961/12;
FF[12, 5] = -11481293/12;
FF[12, 6] = -6170793/8;
FF[12, 7] = -2523713/2;
FF[12, 8] = -16296427/12;
FF[12, 9] = -9446155/6;
FF[12, 10] = -7076713/4;
FF[12, 11] = -5899345/3;
FF[13, 1] = -3506056626344989/80472268800;
FF[13, 2] = 66488960599/262080;
FF[13, 3] = -2092773679/2340;
FF[13, 4] = -459840545/104;
FF[13, 5] = -11885918/3;
FF[13, 6] = -537010111/156;
FF[13, 7] = -78190331/13;
FF[13, 8] = -159099935/26;
FF[13, 9] = -187305331/26;
FF[13, 10] = -104703074/13;
FF[13, 11] = -116212025/13;
FF[14, 1] = -7445881754991086129/62768369664000;
FF[14, 2] = 42956801641/60480;
FF[14, 3] = -128857663/21;
FF[14, 4] = -3294619417/168;
FF[14, 5] = -2343590339/168;
FF[14, 6] = -335834597/24;
FF[14, 7] = -4435982699/168;
FF[14, 8] = -347595247/14;
FF[14, 9] = -212062355/7;
FF[14, 10] = -470841789/14;
FF[14, 11] = -523446057/14;
FF[15, 1] = -194503390009484693/597793996800;
FF[15, 2] = 47866457615/24192;
FF[15, 3] = -15421223741/480;
FF[15, 4] = -4782957799/60;
FF[15, 5] = -5068082741/120;
FF[15, 6] = -1698525671/30;
FF[15, 7] = -1120121591/10;
FF[15, 8] = -94226334;
FF[15, 9] = -3687897947/30;
FF[15, 10] = -4032040459/30;
FF[15, 11] = -1500756317/10;
FF[16, 1] = -459994128788457148222849/512189896458240000;
FF[16, 2] = 159046556962463/29030400;
FF[16, 3] = -53736134533/360;
FF[16, 4] = -874132906991/2880;
FF[16, 5] = -2466298133/24;
FF[16, 6] = -3838178487/16;
FF[16, 7] = -2784020881/6;
FF[16, 8] = -16078800877/48;
FF[16, 9] = -3935014673/8;
FF[16, 10] = -8321417995/16;
FF[16, 11] = -2344324775/4;
FF[17, 1] = -1877455781342659993697/753220435968000;
FF[17, 2] = 313859078769451/20563200;
FF[17, 3] = -496188589909/765;
FF[17, 4] = -13324619396377/12240;
FF[17, 5] = -1101871271/8;
FF[17, 6] = -110426616485/102;
FF[17, 7] = -190251316951/102;
FF[17, 8] = -74472081837/68;
FF[17, 9] = -66966022643/34;
FF[17, 10] = -66227052837/34;
FF[17, 11] = -38074793591/17;
FF[18, 1] = -6392545764720246793747468151/919636959090769920000;
FF[18, 2] = 10458344523623/241920;
FF[18, 3] = -979450668106783/362880;
FF[18, 4] = -5267201986007/1440;
FF[18, 5] = 4010127313/9;
FF[18, 6] = -369808054235/72;
FF[18, 7] = -21493023586/3;
FF[18, 8] = -227537601157/72;
FF[18, 9] = -576506239919/72;
FF[18, 10] = -14012830209/2;
FF[18, 11] = -151721027419/18;
FF[19, 1] = -20939007034425058008576479/1075598782562304000;
FF[19, 2] = 17140040647776073/137894400;
FF[19, 3] = -3125167156568627/287280;
FF[19, 4] = -154296979011931/13680;
FF[19, 5] = 118447492889/24;
FF[19, 6] = -3790197736497/152;
FF[19, 7] = -5840030593213/228;
FF[19, 8] = -138519860028/19;
FF[19, 9] = -3816160394819/114;
FF[19, 10] = -902767272781/38;
FF[19, 11] = -1199877955163/38;
FF[20, 1] = -36906817325875062481940922763387/674400436666564608000000;
FF[20, 2] = 344220993317002573/958003200;
FF[20, 3] = -64583474510923/1512;
FF[20, 4] = -28995157304669/960;
FF[20, 5] = 79376426808469/2880;
FF[20, 6] = -14495346967099/120;
FF[20, 7] = -1617291451733/20;
FF[20, 8] = -1072117209727/120;
FF[20, 9] = -2171376916787/15;
FF[20, 10] = -1739510141795/24;
FF[20, 11] = -2394900251639/20;


(* Differences DeltaE_k(m) = e_k(m) - E_k(m) = DDE[k,m] *)

DDE[1, 1] = -1;
DDE[1, 2] = 0;
DDE[1, 3] = 0;
DDE[1, 4] = 0;
DDE[1, 5] = 0;
DDE[1, 6] = 0;
DDE[1, 7] = 0;
DDE[1, 8] = 0;
DDE[1, 9] = 0;
DDE[1, 10] = 0;
DDE[1, 11] = 0;
DDE[2, 1] = 1/2;
DDE[2, 2] = 1;
DDE[2, 3] = 0;
DDE[2, 4] = 0;
DDE[2, 5] = 0;
DDE[2, 6] = 0;
DDE[2, 7] = 0;
DDE[2, 8] = 0;
DDE[2, 9] = 0;
DDE[2, 10] = 0;
DDE[2, 11] = 0;
DDE[3, 1] = -13/3;
DDE[3, 2] = -3;
DDE[3, 3] = -1;
DDE[3, 4] = 0;
DDE[3, 5] = 0;
DDE[3, 6] = 0;
DDE[3, 7] = 0;
DDE[3, 8] = 0;
DDE[3, 9] = 0;
DDE[3, 10] = 0;
DDE[3, 11] = 0;
DDE[4, 1] = -83/4;
DDE[4, 2] = -15/2;
DDE[4, 3] = 7;
DDE[4, 4] = 1;
DDE[4, 5] = 0;
DDE[4, 6] = 0;
DDE[4, 7] = 0;
DDE[4, 8] = 0;
DDE[4, 9] = 0;
DDE[4, 10] = 0;
DDE[4, 11] = 0;
DDE[5, 1] = -276/5;
DDE[5, 2] = 6;
DDE[5, 3] = 26;
DDE[5, 4] = -11;
DDE[5, 5] = -1;
DDE[5, 6] = 0;
DDE[5, 7] = 0;
DDE[5, 8] = 0;
DDE[5, 9] = 0;
DDE[5, 10] = 0;
DDE[5, 11] = 0;
DDE[6, 1] = -479/6;
DDE[6, 2] = 629/6;
DDE[6, 3] = 53/2;
DDE[6, 4] = -45;
DDE[6, 5] = 15;
DDE[6, 6] = 1;
DDE[6, 7] = 0;
DDE[6, 8] = 0;
DDE[6, 9] = 0;
DDE[6, 10] = 0;
DDE[6, 11] = 0;
DDE[7, 1] = 741/7;
DDE[7, 2] = 485;
DDE[7, 3] = -92;
DDE[7, 4] = -101;
DDE[7, 5] = 66;
DDE[7, 6] = -19;
DDE[7, 7] = -1;
DDE[7, 8] = 0;
DDE[7, 9] = 0;
DDE[7, 10] = 0;
DDE[7, 11] = 0;
DDE[8, 1] = 9861/8;
DDE[8, 2] = 6133/4;
DDE[8, 3] = -1545/2;
DDE[8, 4] = -765/2;
DDE[8, 5] = 243;
DDE[8, 6] = -89;
DDE[8, 7] = 23;
DDE[8, 8] = 1;
DDE[8, 9] = 0;
DDE[8, 10] = 0;
DDE[8, 11] = 0;
DDE[9, 1] = 45302/9;
DDE[9, 2] = 3119;
DDE[9, 3] = -13849/3;
DDE[9, 4] = -1583;
DDE[9, 5] = 1717;
DDE[9, 6] = -479;
DDE[9, 7] = 114;
DDE[9, 8] = -27;
DDE[9, 9] = -1;
DDE[9, 10] = 0;
DDE[9, 11] = 0;
DDE[10, 1] = 67163/5;
DDE[10, 2] = -3529/5;
DDE[10, 3] = -24141;
DDE[10, 4] = -3949/2;
DDE[10, 5] = 21767/2;
DDE[10, 6] = -4525;
DDE[10, 7] = 837;
DDE[10, 8] = -141;
DDE[10, 9] = 31;
DDE[10, 10] = 1;
DDE[10, 11] = 0;
DDE[11, 1] = 237962/11;
DDE[11, 2] = -45740;
DDE[11, 3] = -104393;
DDE[11, 4] = 26879;
DDE[11, 5] = 50707;
DDE[11, 6] = -34691;
DDE[11, 7] = 9529;
DDE[11, 8] = -1345;
DDE[11, 9] = 170;
DDE[11, 10] = -35;
DDE[11, 11] = -1;
DDE[12, 1] = -26567/12;
DDE[12, 2] = -1136521/4;
DDE[12, 3] = -4353233/12;
DDE[12, 4] = 1619321/6;
DDE[12, 5] = 345247/2;
DDE[12, 6] = -420371/2;
DDE[12, 7] = 83888;
DDE[12, 8] = -17572;
DDE[12, 9] = 2031;
DDE[12, 10] = -201;
DDE[12, 11] = 39;
DDE[13, 1] = -1767169/13;
DDE[13, 2] = -1260527;
DDE[13, 3] = -965725;
DDE[13, 4] = 1654200;
DDE[13, 5] = 313921;
DDE[13, 6] = -1083826;
DDE[13, 7] = 603804;
DDE[13, 8] = -173582;
DDE[13, 9] = 29619;
DDE[13, 10] = -2923;
DDE[13, 11] = 234;


(* Differences DeltaF_k(m) = f_k(m) - F_k(m) = DDF[k,m] *)

DDF[1, 1] = 3/2;
DDF[1, 2] = 0;
DDF[1, 3] = 0;
DDF[1, 4] = 0;
DDF[1, 5] = 0;
DDF[1, 6] = 0;
DDF[1, 7] = 0;
DDF[1, 8] = 0;
DDF[1, 9] = 0;
DDF[1, 10] = 0;
DDF[1, 11] = 0;
DDF[2, 1] = -5/24;
DDF[2, 2] = -3/2;
DDF[2, 3] = 0;
DDF[2, 4] = 0;
DDF[2, 5] = 0;
DDF[2, 6] = 0;
DDF[2, 7] = 0;
DDF[2, 8] = 0;
DDF[2, 9] = 0;
DDF[2, 10] = 0;
DDF[2, 11] = 0;
DDF[3, 1] = 89/24;
DDF[3, 2] = 5/2;
DDF[3, 3] = 3/2;
DDF[3, 4] = 0;
DDF[3, 5] = 0;
DDF[3, 6] = 0;
DDF[3, 7] = 0;
DDF[3, 8] = 0;
DDF[3, 9] = 0;
DDF[3, 10] = 0;
DDF[3, 11] = 0;
DDF[4, 1] = 49429/2880;
DDF[4, 2] = 211/24;
DDF[4, 3] = -7;
DDF[4, 4] = -3/2;
DDF[4, 5] = 0;
DDF[4, 6] = 0;
DDF[4, 7] = 0;
DDF[4, 8] = 0;
DDF[4, 9] = 0;
DDF[4, 10] = 0;
DDF[4, 11] = 0;
DDF[5, 1] = 58997/1440;
DDF[5, 2] = 1/4;
DDF[5, 3] = -31;
DDF[5, 4] = 23/2;
DDF[5, 5] = 3/2;
DDF[5, 6] = 0;
DDF[5, 7] = 0;
DDF[5, 8] = 0;
DDF[5, 9] = 0;
DDF[5, 10] = 0;
DDF[5, 11] = 0;
DDF[6, 1] = 10693433/362880;
DDF[6, 2] = -1045/12;
DDF[6, 3] = -965/24;
DDF[6, 4] = 105/2;
DDF[6, 5] = -16;
DDF[6, 6] = -3/2;
DDF[6, 7] = 0;
DDF[6, 8] = 0;
DDF[6, 9] = 0;
DDF[6, 10] = 0;
DDF[6, 11] = 0;
DDF[7, 1] = -6417937/24192;
DDF[7, 2] = -10411/24;
DDF[7, 3] = 251/3;
DDF[7, 4] = 229/2;
DDF[7, 5] = -151/2;
DDF[7, 6] = 41/2;
DDF[7, 7] = 3/2;
DDF[7, 8] = 0;
DDF[7, 9] = 0;
DDF[7, 10] = 0;
DDF[7, 11] = 0;
DDF[8, 1] = -49015644577/29030400;
DDF[8, 2] = -3959651/2880;
DDF[8, 3] = 4921/6;
DDF[8, 4] = 8731/24;
DDF[8, 5] = -252;
DDF[8, 6] = 100;
DDF[8, 7] = -25;
DDF[8, 8] = -3/2;
DDF[8, 9] = 0;
DDF[8, 10] = 0;
DDF[8, 11] = 0;
DDF[9, 1] = -3021208819/483840;
DDF[9, 2] = -639991/240;
DDF[9, 3] = 114917/24;
DDF[9, 4] = 17353/12;
DDF[9, 5] = -1652;
DDF[9, 6] = 479;
DDF[9, 7] = -126;
DDF[9, 8] = 59/2;
DDF[9, 9] = 3/2;
DDF[9, 10] = 0;
DDF[9, 11] = 0;
DDF[10, 1] = -15853024855589/958003200;
DDF[10, 2] = 1268867/720;
DDF[10, 3] = 73472/3;
DDF[10, 4] = 38897/24;
DDF[10, 5] = -254681/24;
DDF[10, 6] = 4402;
DDF[10, 7] = -824;
DDF[10, 8] = 307/2;
DDF[10, 9] = -34;
DDF[10, 10] = -3/2;
DDF[10, 11] = 0;
DDF[11, 1] = -1140319275215/38320128;
DDF[11, 2] = 68414609/1440;
DDF[11, 3] = 316126/3;
DDF[11, 4] = -55295/2;
DDF[11, 5] = -50220;
DDF[11, 6] = 34326;
DDF[11, 7] = -9344;
DDF[11, 8] = 2631/2;
DDF[11, 9] = -365/2;
DDF[11, 10] = 77/2;
DDF[11, 11] = 3/2;
DDF[12, 1] = -623813932276888357/31384184832000;
DDF[12, 2] = 20691736771/72576;
DDF[12, 3] = 1058694949/2880;
DDF[12, 4] = -815320/3;
DDF[12, 5] = -2069443/12;
DDF[12, 6] = 5039659/24;
DDF[12, 7] = -167015/2;
DDF[12, 8] = 34655/2;
DDF[12, 9] = -1982;
DDF[12, 10] = 213;
DDF[12, 11] = -43;
DDF[13, 1] = 76895228634987143/1046139494400;
DDF[13, 2] = 25260004723/20160;
DDF[13, 3] = 177684917/180;
DDF[13, 4] = -13262805/8;
DDF[13, 5] = -948218/3;
DDF[13, 6] = 13028813/12;
DDF[13, 7] = -604327;
DDF[13, 8] = 346585/2;
DDF[13, 9] = -58647/2;
DDF[13, 10] = 2852;
DDF[13, 11] = -245;


(* Polynomials E_k = EEE[k] *)

EEE[1] = 4 - 3*m;
EEE[2] = 6 - (13*m)/2;
EEE[3] = 61/3 - 16*m;
EEE[4] = 66 - (181*m)/4;
EEE[5] = 934/5 - (658*m)/5;
EEE[6] = 881/2 - (1082*m)/3;
EEE[7] = 5401/7 - (6142*m)/7;
EEE[8] = 516 - (13989*m)/8;
EEE[9] = -26021/9 - (6427*m)/3;
EEE[10] = -82959/5 + (15796*m)/5;
EEE[11] = -652120/11 + (414158*m)/11;
EEE[12] = -787631/4 + (597365*m)/3;
EEE[13] = -9775073/13 + (11542242*m)/13;


(* Polynomials F_k = EFF[k] *)

FFF[1] = -5 + m;
FFF[2] = -17/2 + (11*m)/2;
FFF[3] = -77/3 + (49*m)/3;
FFF[4] = -305/4 + (191*m)/4;
FFF[5] = -203 + (686*m)/5;
FFF[6] = -2741/6 + (2219*m)/6;
FFF[7] = -5346/7 + (6231*m)/7;
FFF[8] = -3409/8 + (14151*m)/8;
FFF[9] = 28480/9 + (19786*m)/9;
FFF[10] = 172113/10 - (14767*m)/5;
FFF[11] = 667288/11 - (406416*m)/11;
FFF[12] = 2408995/12 - (2364169*m)/12;
FFF[13] = 9946750/13 - (11468690*m)/13;


(* END of file data_Diff.m *)


==> data_Eq.m <==
(* data_Eq.m 

   This mathematica script contains all data for Eq boundary conditions

   Created: 14/Jul/2009

*)



(* Coefficients b_k(m) = b[k,m]  *)

b[0, 1] = 1;
b[0, 2] = 1;
b[0, 3] = 1;
b[0, 4] = 1;
b[0, 5] = 1;
b[0, 6] = 1;
b[0, 7] = 1;
b[0, 8] = 1;
b[0, 9] = 1;
b[0, 10] = 1;
b[0, 11] = 1;
b[0, 12] = 1;
b[1, 1] = 2;
b[1, 2] = 5;
b[1, 3] = 7;
b[1, 4] = 9;
b[1, 5] = 11;
b[1, 6] = 13;
b[1, 7] = 15;
b[1, 8] = 17;
b[1, 9] = 19;
b[1, 10] = 21;
b[1, 11] = 23;
b[1, 12] = 25;
b[2, 1] = 0;
b[2, 2] = 7;
b[2, 3] = 19;
b[2, 4] = 34;
b[2, 5] = 53;
b[2, 6] = 76;
b[2, 7] = 103;
b[2, 8] = 134;
b[2, 9] = 169;
b[2, 10] = 208;
b[2, 11] = 251;
b[2, 12] = 298;
b[3, 1] = 0;
b[3, 2] = 0;
b[3, 3] = 22;
b[3, 4] = 67;
b[3, 5] = 143;
b[3, 6] = 259;
b[3, 7] = 423;
b[3, 8] = 643;
b[3, 9] = 927;
b[3, 10] = 1283;
b[3, 11] = 1719;
b[3, 12] = 2243;
b[4, 1] = 0;
b[4, 2] = 0;
b[4, 3] = 2;
b[4, 4] = 66;
b[4, 5] = 227;
b[4, 6] = 556;
b[4, 7] = 1138;
b[4, 8] = 2073;
b[4, 9] = 3477;
b[4, 10] = 5482;
b[4, 11] = 8236;
b[4, 12] = 11903;
b[5, 1] = 0;
b[5, 2] = 0;
b[5, 3] = -10;
b[5, 4] = 11;
b[5, 5] = 194;
b[5, 6] = 749;
b[5, 7] = 2056;
b[5, 8] = 4666;
b[5, 9] = 9337;
b[5, 10] = 17067;
b[5, 11] = 29126;
b[5, 12] = 47088;
b[6, 1] = 0;
b[6, 2] = 0;
b[6, 3] = 20;
b[6, 4] = -33;
b[6, 5] = 41;
b[6, 6] = 569;
b[6, 7] = 2429;
b[6, 8] = 7345;
b[6, 9] = 18225;
b[6, 10] = 39600;
b[6, 11] = 78121;
b[6, 12] = 143119;
b[7, 1] = 0;
b[7, 2] = 0;
b[7, 3] = -8;
b[7, 4] = 18;
b[7, 5] = -79;
b[7, 6] = 124;
b[7, 7] = 1665;
b[7, 8] = 7775;
b[7, 9] = 25582;
b[7, 10] = 68667;
b[7, 11] = 160546;
b[7, 12] = 339167;
b[8, 1] = 0;
b[8, 2] = 0;
b[8, 3] = -59;
b[8, 4] = 74;
b[8, 5] = -25;
b[8, 6] = -166;
b[8, 7] = 350;
b[8, 8] = 4869;
b[8, 9] = 24638;
b[8, 10] = 87380;
b[8, 11] = 251621;
b[8, 12] = 628439;
b[9, 1] = 0;
b[9, 2] = 0;
b[9, 3] = 111;
b[9, 4] = -109;
b[9, 5] = 166;
b[9, 6] = -149;
b[9, 7] = -361;
b[9, 8] = 945;
b[9, 9] = 14218;
b[9, 10] = 77434;
b[9, 11] = 293864;
b[9, 12] = 901807;
b[10, 1] = 0;
b[10, 2] = 0;
b[10, 3] = 226;
b[10, 4] = -175;
b[10, 5] = 92;
b[10, 6] = 215;
b[10, 7] = -366;
b[10, 8] = -820;
b[10, 9] = 2513;
b[10, 10] = 41470;
b[10, 11] = 241705;
b[10, 12] = 975816;
b[11, 1] = 0;
b[11, 2] = 0;
b[11, 3] = -1478;
b[11, 4] = 410;
b[11, 5] = -567;
b[11, 6] = 541;
b[11, 7] = 1;
b[11, 8] = -744;
b[11, 9] = -2023;
b[11, 10] = 6593;
b[11, 11] = 120780;
b[11, 12] = 750058;
b[12, 1] = 0;
b[12, 2] = 0;
b[12, 3] = 3029;
b[12, 4] = 884;
b[12, 5] = -49;
b[12, 6] = -495;
b[12, 7] = 1282;
b[12, 8] = -603;
b[12, 9] = -1294;
b[12, 10] = -5252;
b[12, 11] = 17152;
b[12, 12] = 351253;
b[13, 1] = 0;
b[13, 2] = 0;
b[13, 3] = -1922;
b[13, 4] = -3801;
b[13, 5] = 1555;
b[13, 6] = -1832;
b[13, 7] = 766;
b[13, 8] = 1495;
b[13, 9] = -1843;
b[13, 10] = -2094;
b[13, 11] = -14144;
b[13, 12] = 44217;
b[14, 1] = 0;
b[14, 2] = 0;
b[14, 3] = -359;
b[14, 4] = 4508;
b[14, 5] = -957;
b[14, 6] = 2683;
b[14, 7] = -4301;
b[14, 8] = 4652;
b[14, 9] = -155;
b[14, 10] = -3658;
b[14, 11] = -3152;
b[14, 12] = -38862;
b[15, 1] = 0;
b[15, 2] = 0;
b[15, 3] = -26461;
b[15, 4] = -7375;
b[15, 5] = -366;
b[15, 6] = 2725;
b[15, 7] = -1274;
b[15, 8] = -4003;
b[15, 9] = 10811;
b[15, 10] = -6157;
b[15, 11] = -5277;
b[15, 12] = -4178;
b[16, 1] = 0;
b[16, 2] = 0;
b[16, 3] = 155650;
b[16, 4] = 48431;
b[16, 5] = 415;
b[16, 6] = -14878;
b[16, 7] = 14335;
b[16, 8] = -16525;
b[16, 9] = 6988;
b[16, 10] = 15184;
b[16, 11] = -20512;
b[16, 12] = -3818;
b[17, 1] = 0;
b[17, 2] = 0;
b[17, 3] = -393080;
b[17, 4] = -159461;
b[17, 5] = -38808;
b[17, 6] = 38344;
b[17, 7] = -11677;
b[17, 8] = 20459;
b[17, 9] = -38253;
b[17, 10] = 38855;
b[17, 11] = 6982;
b[17, 12] = -49746;
b[18, 1] = 0;
b[18, 2] = 0;
b[18, 3] = 379275;
b[18, 4] = 230903;
b[18, 5] = 215548;
b[18, 6] = -54015;
b[18, 7] = -33116;
b[18, 8] = 40267;
b[18, 9] = -17288;
b[18, 10] = -37137;
b[18, 11] = 97068;
b[18, 12] = -33182;
b[19, 1] = 0;
b[19, 2] = 0;
b[19, 3] = 564661;
b[19, 4] = -6643;
b[19, 5] = -619481;
b[19, 6] = -60148;
b[19, 7] = 117804;
b[19, 8] = -123678;
b[19, 9] = 123725;
b[19, 10] = -151150;
b[19, 11] = 40555;
b[19, 12] = 155494;
b[20, 1] = 0;
b[20, 2] = 0;
b[20, 3] = -1943117;
b[20, 4] = -668112;
b[20, 5] = 1451977;
b[20, 6] = 524950;
b[20, 7] = -135213;
b[20, 8] = 100439;
b[20, 9] = 1848;
b[20, 10] = 173069;
b[20, 11] = -322697;
b[20, 12] = 305809;
b[21, 1] = 0;
b[21, 2] = 0;
b[21, 3] = 1836662;
b[21, 4] = 2707556;
b[21, 5] = -3677631;
b[21, 6] = -1932807;
b[21, 7] = -38800;
b[21, 8] = 6247;
b[21, 9] = -470240;
b[21, 10] = 366185;
b[21, 11] = -204663;
b[21, 12] = -375862;
b[22, 1] = 0;
b[22, 2] = 0;
b[22, 3] = -15663812;
b[22, 4] = -10803339;
b[22, 5] = 9346331;
b[22, 6] = 7263874;
b[22, 7] = 145024;
b[22, 8] = 149081;
b[22, 9] = 716521;
b[22, 10] = -732419;
b[22, 11] = 1119278;
b[22, 12] = -1292377;
b[23, 1] = 0;
b[23, 2] = 0;
b[23, 3] = 149392310;
b[23, 4] = 28215724;
b[23, 5] = -20376436;
b[23, 6] = -25735359;
b[23, 7] = -993920;
b[23, 8] = 233055;
b[23, 9] = -83975;
b[23, 10] = -237108;
b[23, 11] = 370386;
b[23, 12] = 1382357;
b[24, 1] = 0;
b[24, 2] = 0;
b[24, 3] = -739495953;
b[24, 4] = -11093575;
b[24, 5] = 37229076;
b[24, 6] = 71879363;
b[24, 7] = 11732142;
b[24, 8] = -6701593;
b[24, 9] = -1109013;
b[24, 10] = 1013737;
b[24, 11] = -4295591;
b[24, 12] = 3679247;
b[25, 1] = 0;
b[25, 2] = 0;
b[25, 3] = 2539543871;
b[25, 4] = -262033309;
b[25, 5] = -58472443;
b[25, 6] = -145587982;
b[25, 7] = -60026175;
b[25, 8] = 28709273;
b[25, 9] = 4502822;
b[25, 10] = 2082448;
b[25, 11] = 3540093;
b[25, 12] = -5691246;
b[26, 1] = 0;
b[26, 2] = 0;
b[26, 3] = -7419878199;
b[26, 4] = 1488252854;
b[26, 5] = 82327304;
b[26, 6] = 189211667;
b[26, 7] = 197629221;
b[26, 8] = -63432162;
b[26, 9] = -18992969;
b[26, 10] = -3905469;
b[26, 11] = 8650702;
b[26, 12] = -4797714;
b[27, 1] = 0;
b[27, 2] = 0;
b[27, 3] = 22374179288;
b[27, 4] = -5549546891;
b[27, 5] = -140168142;
b[27, 6] = -98181683;
b[27, 7] = -550002995;
b[27, 8] = 43251788;
b[27, 9] = 47566295;
b[27, 10] = -29871467;
b[27, 11] = -32453124;
b[27, 12] = 2620908;
b[28, 1] = 0;
b[28, 2] = 0;
b[28, 3] = -74130258495;
b[28, 4] = 16492340240;
b[28, 5] = 341867709;
b[28, 6] = 85239476;
b[28, 7] = 1654700265;
b[28, 8] = 398740734;
b[28, 9] = -34089938;
b[28, 10] = 196757636;
b[28, 11] = 88433331;
b[28, 12] = 65784747;
b[29, 1] = 0;
b[29, 2] = 0;
b[29, 3] = 243201085018;
b[29, 4] = -37081760850;
b[29, 5] = -288731874;
b[29, 6] = -2050926947;
b[29, 7] = -5631973055;
b[29, 8] = -2870024211;
b[29, 9] = -272223089;
b[29, 10] = -674120900;
b[29, 11] = -261437094;
b[29, 12] = -172573027;
b[30, 1] = 0;
b[30, 2] = 0;
b[30, 3] = -719190814808;
b[30, 4] = 38509293527;
b[30, 5] = -4276333246;
b[30, 6] = 13077358637;
b[30, 7] = 18706955906;
b[30, 8] = 12749018936;
b[30, 9] = 1765456555;
b[30, 10] = 1406086065;
b[30, 11] = 608102155;
b[30, 12] = 14447294;
b[31, 1] = 0;
b[31, 2] = 0;
b[31, 3] = 1898854721501;
b[31, 4] = 168328082724;
b[31, 5] = 29308077842;
b[31, 6] = -53413104484;
b[31, 7] = -53866389816;
b[31, 8] = -43188073130;
b[31, 9] = -6993620958;
b[31, 10] = -555449325;
b[31, 11] = -443163162;
b[31, 12] = 1239495958;
b[32, 1] = 0;
b[32, 2] = 0;
b[32, 3] = -4704544237349;
b[32, 4] = -1353515136836;
b[32, 5] = -101675719305;
b[32, 6] = 174226706467;
b[32, 7] = 124949446068;
b[32, 8] = 115113019868;
b[32, 9] = 20725037089;
b[32, 10] = -9815651460;
b[32, 11] = -3861010330;
b[32, 12] = -5112015898;
b[33, 1] = 0;
b[33, 2] = 0;
b[33, 3] = 11468239202505;
b[33, 4] = 6027867477816;
b[33, 5] = 173698489605;
b[33, 6] = -487376345823;
b[33, 7] = -202177290494;
b[33, 8] = -232588865173;
b[33, 9] = -48830182064;
b[33, 10] = 51635447920;
b[33, 11] = 21880602218;
b[33, 12] = 12367090657;
b[34, 1] = 0;
b[34, 2] = 0;
b[34, 3] = -26273358509353;
b[34, 4] = -21008361773308;
b[34, 5] = 274632665107;
b[34, 6] = 1151622726431;
b[34, 7] = 71134521745;
b[34, 8] = 286896456512;
b[34, 9] = 112902409081;
b[34, 10] = -159110630700;
b[34, 11] = -64438022839;
b[34, 12] = -12799143715;
b[35, 1] = 0;
b[35, 2] = 0;
b[35, 3] = 45320472327532;
b[35, 4] = 60837116331382;
b[35, 5] = -3253946194668;
b[35, 6] = -1949110106866;
b[35, 7] = 874959352839;
b[35, 8] = 132376860032;
b[35, 9] = -386239351966;
b[35, 10] = 278723302654;
b[35, 11] = 103949974952;
b[35, 12] = -51815444174;
b[36, 1] = 0;
b[36, 2] = 0;
b[36, 3] = -1979605890455;
b[36, 4] = -143690635230875;
b[36, 5] = 13001473053164;
b[36, 6] = -193215781133;
b[36, 7] = -3228908545791;
b[36, 8] = -1640197491797;
b[36, 9] = 1806860438553;
b[36, 10] = 250606605608;
b[36, 11] = 56786403713;
b[36, 12] = 358851885344;
b[37, 1] = 0;
b[37, 2] = 0;
b[37, 3] = -440208838632985;
b[37, 4] = 243699297366059;
b[37, 5] = -28501091346599;
b[37, 6] = 21950965502703;
b[37, 7] = 3941335831082;
b[37, 8] = 2648860301592;
b[37, 9] = -7991542315296;
b[37, 10] = -4363492469216;
b[37, 11] = -1054131777771;
b[37, 12] = -1172135013829;
b[38, 1] = 0;
b[38, 2] = 0;
b[38, 3] = 2602945860661076;
b[38, 4] = -92179687320303;
b[38, 5] = -4466406477033;
b[38, 6] = -132583311661772;
b[38, 7] = 15444213423898;
b[38, 8] = 11135829347653;
b[38, 9] = 29442156296456;
b[38, 10] = 20814635703588;
b[38, 11] = 4123636291250;
b[38, 12] = 2054895022146;
b[39, 1] = 0;
b[39, 2] = 0;
b[39, 3] = -11380204940355075;
b[39, 4] = -1394443992048946;
b[39, 5] = 373901106656551;
b[39, 6] = 571897080063200;
b[39, 7] = -106904567386481;
b[39, 8] = -93715239318852;
b[39, 9] = -87931073279918;
b[39, 10] = -67759607016472;
b[39, 11] = -9952978188276;
b[39, 12] = 1319081260922;
b[40, 1] = 0;
b[40, 2] = 0;
b[40, 3] = 44695516921444400;
b[40, 4] = 7179221226917718;
b[40, 5] = -2103388981969873;
b[40, 6] = -2026623409228353;
b[40, 7] = 330317570447712;
b[40, 8] = 373188008384976;
b[40, 9] = 204228969630425;
b[40, 10] = 165097563523255;
b[40, 11] = 14969875675795;
b[40, 12] = -24352125886308;


(* Coefficients c_k(m) = c[k,m] *)

c[1, 1] = -2;
c[1, 2] = -5;
c[1, 3] = -7;
c[1, 4] = -9;
c[1, 5] = -11;
c[1, 6] = -13;
c[1, 7] = -15;
c[1, 8] = -17;
c[1, 9] = -19;
c[1, 10] = -21;
c[1, 11] = -23;
c[1, 12] = -25;
c[2, 1] = -2;
c[2, 2] = -11/2;
c[2, 3] = -11/2;
c[2, 4] = -13/2;
c[2, 5] = -15/2;
c[2, 6] = -17/2;
c[2, 7] = -19/2;
c[2, 8] = -21/2;
c[2, 9] = -23/2;
c[2, 10] = -25/2;
c[2, 11] = -27/2;
c[2, 12] = -29/2;
c[3, 1] = -8/3;
c[3, 2] = -20/3;
c[3, 3] = -10/3;
c[3, 4] = -4;
c[3, 5] = -11/3;
c[3, 6] = -10/3;
c[3, 7] = -3;
c[3, 8] = -8/3;
c[3, 9] = -7/3;
c[3, 10] = -2;
c[3, 11] = -5/3;
c[3, 12] = -4/3;
c[4, 1] = -4;
c[4, 2] = -23/4;
c[4, 3] = -7/4;
c[4, 4] = -5/4;
c[4, 5] = 9/4;
c[4, 6] = 19/4;
c[4, 7] = 29/4;
c[4, 8] = 39/4;
c[4, 9] = 49/4;
c[4, 10] = 59/4;
c[4, 11] = 69/4;
c[4, 12] = 79/4;
c[5, 1] = -32/5;
c[5, 2] = 5;
c[5, 3] = -37/5;
c[5, 4] = 31/5;
c[5, 5] = 64/5;
c[5, 6] = 87/5;
c[5, 7] = 23;
c[5, 8] = 143/5;
c[5, 9] = 171/5;
c[5, 10] = 199/5;
c[5, 11] = 227/5;
c[5, 12] = 51;
c[6, 1] = -32/3;
c[6, 2] = 143/3;
c[6, 3] = -67/3;
c[6, 4] = 103/3;
c[6, 5] = 57/2;
c[6, 6] = 113/3;
c[6, 7] = 287/6;
c[6, 8] = 57;
c[6, 9] = 397/6;
c[6, 10] = 226/3;
c[6, 11] = 169/2;
c[6, 12] = 281/3;
c[7, 1] = -128/7;
c[7, 2] = 1255/7;
c[7, 3] = -9;
c[7, 4] = 691/7;
c[7, 5] = 367/7;
c[7, 6] = 603/7;
c[7, 7] = 685/7;
c[7, 8] = 767/7;
c[7, 9] = 856/7;
c[7, 10] = 135;
c[7, 11] = 1034/7;
c[7, 12] = 1123/7;
c[8, 1] = -32;
c[8, 2] = 4273/8;
c[8, 3] = 1209/8;
c[8, 4] = 1491/8;
c[8, 5] = 1233/8;
c[8, 6] = 1875/8;
c[8, 7] = 1829/8;
c[8, 8] = 2007/8;
c[8, 9] = 2177/8;
c[8, 10] = 2339/8;
c[8, 11] = 2501/8;
c[8, 12] = 2663/8;
c[9, 1] = -512/9;
c[9, 2] = 12580/9;
c[9, 3] = 5732/9;
c[9, 4] = 881/3;
c[9, 5] = 5650/9;
c[9, 6] = 5705/9;
c[9, 7] = 640;
c[9, 8] = 6535/9;
c[9, 9] = 7013/9;
c[9, 10] = 2503/3;
c[9, 11] = 8014/9;
c[9, 12] = 8519/9;
c[10, 1] = -512/5;
c[10, 2] = 32989/10;
c[10, 3] = 17459/10;
c[10, 4] = 5947/10;
c[10, 5] = 2210;
c[10, 6] = 16563/10;
c[10, 7] = 20581/10;
c[10, 8] = 22939/10;
c[10, 9] = 24667/10;
c[10, 10] = 5353/2;
c[10, 11] = 28833/10;
c[10, 12] = 30891/10;
c[11, 1] = -2048/11;
c[11, 2] = 76885/11;
c[11, 3] = 58194/11;
c[11, 4] = 17371/11;
c[11, 5] = 6453;
c[11, 6] = 51940/11;
c[11, 7] = 73102/11;
c[11, 8] = 76796/11;
c[11, 9] = 84527/11;
c[11, 10] = 92654/11;
c[11, 11] = 100341/11;
c[11, 12] = 108072/11;
c[12, 1] = -1024/3;
c[12, 2] = 76751/6;
c[12, 3] = 125293/6;
c[12, 4] = 27047/6;
c[12, 5] = 67377/4;
c[12, 6] = 90347/6;
c[12, 7] = 235991/12;
c[12, 8] = 40433/2;
c[12, 9] = 274501/12;
c[12, 10] = 74840/3;
c[12, 11] = 108073/4;
c[12, 12] = 174791/6;
c[13, 1] = -8192/13;
c[13, 2] = 229315/13;
c[13, 3] = 1073039/13;
c[13, 4] = 211345/13;
c[13, 5] = 541595/13;
c[13, 6] = 48512;
c[13, 7] = 690896/13;
c[13, 8] = 746287/13;
c[13, 9] = 841744/13;
c[13, 10] = 905793/13;
c[13, 11] = 980385/13;
c[13, 12] = 1054405/13;
c[14, 1] = -8192/7;
c[14, 2] = 72061/14;
c[14, 3] = 3960589/14;
c[14, 4] = 1009373/14;
c[14, 5] = 1384095/14;
c[14, 6] = 2058179/14;
c[14, 7] = 1919073/14;
c[14, 8] = 322181/2;
c[14, 9] = 1219343/7;
c[14, 10] = 2614923/14;
c[14, 11] = 1412604/7;
c[14, 12] = 3021143/14;
c[15, 1] = -32768/15;
c[15, 2] = -248980/3;
c[15, 3] = 2575987/3;
c[15, 4] = 4696918/15;
c[15, 5] = 3268114/15;
c[15, 6] = 414521;
c[15, 7] = 5277046/15;
c[15, 8] = 6547532/15;
c[15, 9] = 2244001/5;
c[15, 10] = 7310959/15;
c[15, 11] = 1566994/3;
c[15, 12] = 2775847/5;
c[16, 1] = -4096;
c[16, 2] = -6728927/16;
c[16, 3] = 39898473/16;
c[16, 4] = 19791411/16;
c[16, 5] = 6594193/16;
c[16, 6] = 17489907/16;
c[16, 7] = 14419685/16;
c[16, 8] = 17751639/16;
c[16, 9] = 17875153/16;
c[16, 10] = 19683475/16;
c[16, 11] = 20795237/16;
c[16, 12] = 22055671/16;
c[17, 1] = -131072/17;
c[17, 2] = -24930335/17;
c[17, 3] = 124617609/17;
c[17, 4] = 76517603/17;
c[17, 5] = 9758414/17;
c[17, 6] = 44882010/17;
c[17, 7] = 38036414/17;
c[17, 8] = 2578115;
c[17, 9] = 45256225/17;
c[17, 10] = 49497961/17;
c[17, 11] = 51723293/17;
c[17, 12] = 54965038/17;
c[18, 1] = -131072/9;
c[18, 2] = -38774593/9;
c[18, 3] = 193498988/9;
c[18, 4] = 274096097/18;
c[18, 5] = 432103;
c[18, 6] = 96259879/18;
c[18, 7] = 46837039/9;
c[18, 8] = 10499243/2;
c[18, 9] = 104645323/18;
c[18, 10] = 110095643/18;
c[18, 11] = 19241474/3;
c[18, 12] = 122593153/18;
c[19, 1] = -524288/19;
c[19, 2] = -213233585/19;
c[19, 3] = 1130902565/19;
c[19, 4] = 902847444/19;
c[19, 5] = 19102817/19;
c[19, 6] = 123550052/19;
c[19, 7] = 208471405/19;
c[19, 8] = 156753650/19;
c[19, 9] = 10518739;
c[19, 10] = 193325283/19;
c[19, 11] = 208132570/19;
c[19, 12] = 217372002/19;
c[20, 1] = -262144/5;
c[20, 2] = -523323623/20;
c[20, 3] = 2981145283/20;
c[20, 4] = 539713343/4;
c[20, 5] = 70709391/5;
c[20, 6] = -213809341/20;
c[20, 7] = 389371129/20;
c[20, 8] = 84123719/20;
c[20, 9] = 220810799/20;
c[20, 10] = 155652809/20;
c[20, 11] = 186952229/20;
c[20, 12] = 174881819/20;
c[21, 1] = -2097152/21;
c[21, 2] = -1123983020/21;
c[21, 3] = 2315748686/7;
c[21, 4] = 7206022462/21;
c[21, 5] = 2166779002/21;
c[21, 6] = -750443982/7;
c[21, 7] = 421522183/21;
c[21, 8] = -747740995/21;
c[21, 9] = -59845898/3;
c[21, 10] = -218239436/7;
c[21, 11] = -646102903/21;
c[21, 12] = -764527418/21;
c[22, 1] = -2097152/11;
c[22, 2] = -177877249/2;
c[22, 3] = 624979629;
c[22, 4] = 16690049759/22;
c[22, 5] = 11521648101/22;
c[22, 6] = -4834737603/11;
c[22, 7] = -545165757/11;
c[22, 8] = -2081414791/11;
c[22, 9] = -3794214139/22;
c[22, 10] = -2169723640/11;
c[22, 11] = -4628888005/22;
c[22, 12] = -2524567802/11;
c[23, 1] = -8388608/23;
c[23, 2] = -1915367555/23;
c[23, 3] = 17725223325/23;
c[23, 4] = 30995958294/23;
c[23, 5] = 49402413702/23;
c[23, 6] = -28524396578/23;
c[23, 7] = -10419544540/23;
c[23, 8] = -13689840551/23;
c[23, 9] = -15697077877/23;
c[23, 10] = -16075293973/23;
c[23, 11] = -770990507;
c[23, 12] = -18729157257/23;
c[24, 1] = -2097152/3;
c[24, 2] = 2059855199/12;
c[24, 3] = -4863128901/4;
c[24, 4] = 5625638041/4;
c[24, 5] = 60882292281/8;
c[24, 6] = -8788348867/4;
c[24, 7] = -50497836121/24;
c[24, 8] = -5157145767/4;
c[24, 9] = -48751761163/24;
c[24, 10] = -5571826541/3;
c[24, 11] = -50864578405/24;
c[24, 12] = -26187618977/12;
c[25, 1] = -33554432/25;
c[25, 2] = 1360244995;
c[25, 3] = -381085859137/25;
c[25, 4] = -44693680019/25;
c[25, 5] = 602569757039/25;
c[25, 6] = 20888074237/25;
c[25, 7] = -38071494797/5;
c[25, 8] = -35714281782/25;
c[25, 9] = -119834022554/25;
c[25, 10] = -92668851701/25;
c[25, 11] = -111701562198/25;
c[25, 12] = -22373761044/5;
c[26, 1] = -33554432/13;
c[26, 2] = 141192651589/26;
c[26, 3] = -2122012921013/26;
c[26, 4] = -28903057819/2;
c[26, 5] = 1807072629451/26;
c[26, 6] = 367491935952/13;
c[26, 7] = -294473334470/13;
c[26, 8] = 68164727441/26;
c[26, 9] = -105664775104/13;
c[26, 10] = -116434648797/26;
c[26, 11] = -160758321959/26;
c[26, 12] = -154225271515/26;
c[27, 1] = -134217728/27;
c[27, 2] = 467920383820/27;
c[27, 3] = -9332234568793/27;
c[27, 4] = -365183205652/9;
c[27, 5] = 4970828310568/27;
c[27, 6] = 4193945601695/27;
c[27, 7] = -158341616732/3;
c[27, 8] = 499650309028/27;
c[27, 9] = -102406092811/27;
c[27, 10] = 21158365537/9;
c[27, 11] = 13456163929/27;
c[27, 12] = 20678995805/27;
c[28, 1] = -67108864/7;
c[28, 2] = 1351253357977/28;
c[28, 3] = -5199810139333/4;
c[28, 4] = -1012457066115/28;
c[28, 5] = 12557438851099/28;
c[28, 6] = 17197772614951/28;
c[28, 7] = -1970179667567/28;
c[28, 8] = 1228965614279/28;
c[28, 9] = 80132933465/2;
c[28, 10] = 769643415579/28;
c[28, 11] = 243433641617/7;
c[28, 12] = 840308354699/28;
c[29, 1] = -536870912/29;
c[29, 2] = 3480824103145/29;
c[29, 3] = -132436741990798/29;
c[29, 4] = 8189501869762/29;
c[29, 5] = 28867589638532/29;
c[29, 6] = 58833941881677/29;
c[29, 7] = 4363097182086/29;
c[29, 8] = -495351870031/29;
c[29, 9] = 5995695543520/29;
c[29, 10] = 1656485788089/29;
c[29, 11] = 3324360892183/29;
c[29, 12] = 2229159001276/29;
c[30, 1] = -536870912/15;
c[30, 2] = 3972673504943/15;
c[30, 3] = -460404776994439/30;
c[30, 4] = 30297138684473/15;
c[30, 5] = 29225327853943/15;
c[30, 6] = 58894341693457/10;
c[30, 7] = 25355259511391/15;
c[30, 8] = -9465661971244/15;
c[30, 9] = 18948145705327/30;
c[30, 10] = -1974677899633/30;
c[30, 11] = 771460598977/5;
c[30, 12] = -157895394941/10;
c[31, 1] = -2147483648/31;
c[31, 2] = 15360966327415/31;
c[31, 3] = -1539695823623343/31;
c[31, 4] = 257704736388390/31;
c[31, 5] = 93019225867328/31;
c[31, 6] = 478666896086222/31;
c[31, 7] = 273144983541184/31;
c[31, 8] = -97470375322253/31;
c[31, 9] = 40223350802917/31;
c[31, 10] = -27141822945698/31;
c[31, 11] = -11614302884490/31;
c[31, 12] = -28011524450607/31;
c[32, 1] = -134217728;
c[32, 2] = 21187402567873/32;
c[32, 3] = -4945904396324215/32;
c[32, 4] = 795620248414291/32;
c[32, 5] = 50656886692817/32;
c[32, 6] = 1198674891600595/32;
c[32, 7] = 1171229804525957/32;
c[32, 8] = -293824553283177/32;
c[32, 9] = 38364888954577/32;
c[32, 10] = -96337517485581/32;
c[32, 11] = -94262051922715/32;
c[32, 12] = -126734574482889/32;
c[33, 1] = -8589934592/33;
c[33, 2] = -1589751452540/33;
c[33, 3] = -5073973516166485/11;
c[33, 4] = 1630057562846932/33;
c[33, 5] = -13788126291422;
c[33, 6] = 2869257859565230/33;
c[33, 7] = 4440308661713377/33;
c[33, 8] = -339367966944388/33;
c[33, 9] = -107878225113787/33;
c[33, 10] = -87247606325347/33;
c[33, 11] = -93386069194218/11;
c[33, 12] = -91247045827833/11;
c[34, 1] = -8589934592/17;
c[34, 2] = -156260575237811/34;
c[34, 3] = -44805760608657087/34;
c[34, 4] = 86760337467553/34;
c[34, 5] = -1433018106381762/17;
c[34, 6] = 202973333141881;
c[34, 7] = 7723653825930690/17;
c[34, 8] = 2352278595763295/34;
c[34, 9] = -554218421717707/34;
c[34, 10] = 1071942345770933/34;
c[34, 11] = -90644812563783/34;
c[34, 12] = 144629905999386/17;
c[35, 1] = -34359738368/35;
c[35, 2] = -154034923204255/7;
c[35, 3] = -125553637395135028/35;
c[35, 4] = -19982860900306574/35;
c[35, 5] = -11747561302000698/35;
c[35, 6] = 17596502278004513/35;
c[35, 7] = 9990189349339012/7;
c[35, 8] = 21067765112749442/35;
c[35, 9] = -324706375605574/35;
c[35, 10] = 1658455874204684/7;
c[35, 11] = 3889167977714974/35;
c[35, 12] = 5752421868984843/35;
c[36, 1] = -17179869184/9;
c[36, 2] = -1378524526720849/18;
c[36, 3] = -82536268697398285/9;
c[36, 4] = -127725343250385551/36;
c[36, 5] = -2186223152511187/2;
c[36, 6] = 48317387548349359/36;
c[36, 7] = 75067420712498605/18;
c[36, 8] = 36238482152406277/12;
c[36, 9] = 9417756994119919/36;
c[36, 10] = 37740207148780619/36;
c[36, 11] = 2183331550184521/3;
c[36, 12] = 31514857097234881/36;
c[37, 1] = -137438953472/37;
c[37, 2] = -8394022955059565/37;
c[37, 3] = -786023730770400184/37;
c[37, 4] = -567036368586375038/37;
c[37, 5] = -112627964512234152/37;
c[37, 6] = 135981255055140308/37;
c[37, 7] = 415733866848108789/37;
c[37, 8] = 442594918891545404/37;
c[37, 9] = 74155034445738348/37;
c[37, 10] = 127567976094529757/37;
c[37, 11] = 112576547611149609/37;
c[37, 12] = 118820519889611496/37;
c[38, 1] = -137438953472/19;
c[38, 2] = -22670771401205939/38;
c[38, 3] = -1540987932933459409/38;
c[38, 4] = -1036221033955228172/19;
c[38, 5] = -276836390696538919/38;
c[38, 6] = 177797164786026495/19;
c[38, 7] = 54841972525092409/2;
c[38, 8] = 768001348961227737/19;
c[38, 9] = 382788346935059005/38;
c[38, 10] = 323493195000863955/38;
c[38, 11] = 183636389877881831/19;
c[38, 12] = 168610512781686851/19;
c[39, 1] = -549755813888/39;
c[39, 2] = -54595696320612740/39;
c[39, 3] = -1584140132283022597/39;
c[39, 4] = -6517825010573890532/39;
c[39, 5] = -587780219398844665/39;
c[39, 6] = 726180455832742550/39;
c[39, 7] = 2288306541589098476/39;
c[39, 8] = 4678013814173258746/39;
c[39, 9] = 1637910120720396295/39;
c[39, 10] = 171728195449376200/13;
c[39, 11] = 302919886993027402/13;
c[39, 12] = 666143013660090001/39;
c[40, 1] = -137438953472/5;
c[40, 2] = -114283081794622127/40;
c[40, 3] = 5906453614944550779/40;
c[40, 4] = -17711330951318088909/40;
c[40, 5] = -295528705628286493/10;
c[40, 6] = 79918665975267319/8;
c[40, 7] = 4093747092520102369/40;
c[40, 8] = 12649442946709599567/40;
c[40, 9] = 6312539128717101327/40;
c[40, 10] = -183613610930115071/40;
c[40, 11] = 1402331983735496461/40;
c[40, 12] = 400166385416393963/40;


(* Differences Delta_k(m) = c_k(m) - C_k(m) = DD[k,m] *)

DD[1, 1] = 1;
DD[1, 2] = 0;
DD[1, 3] = 0;
DD[1, 4] = 0;
DD[1, 5] = 0;
DD[1, 6] = 0;
DD[1, 7] = 0;
DD[1, 8] = 0;
DD[1, 9] = 0;
DD[1, 10] = 0;
DD[1, 11] = 0;
DD[1, 12] = 0;
DD[2, 1] = 3/2;
DD[2, 2] = -1;
DD[2, 3] = 0;
DD[2, 4] = 0;
DD[2, 5] = 0;
DD[2, 6] = 0;
DD[2, 7] = 0;
DD[2, 8] = 0;
DD[2, 9] = 0;
DD[2, 10] = 0;
DD[2, 11] = 0;
DD[2, 12] = 0;
DD[3, 1] = 7/3;
DD[3, 2] = -2;
DD[3, 3] = 1;
DD[3, 4] = 0;
DD[3, 5] = 0;
DD[3, 6] = 0;
DD[3, 7] = 0;
DD[3, 8] = 0;
DD[3, 9] = 0;
DD[3, 10] = 0;
DD[3, 11] = 0;
DD[3, 12] = 0;
DD[4, 1] = 15/4;
DD[4, 2] = -1/2;
DD[4, 3] = 1;
DD[4, 4] = -1;
DD[4, 5] = 0;
DD[4, 6] = 0;
DD[4, 7] = 0;
DD[4, 8] = 0;
DD[4, 9] = 0;
DD[4, 10] = 0;
DD[4, 11] = 0;
DD[4, 12] = 0;
DD[5, 1] = 21/5;
DD[5, 2] = 10;
DD[5, 3] = -8;
DD[5, 4] = 0;
DD[5, 5] = 1;
DD[5, 6] = 0;
DD[5, 7] = 0;
DD[5, 8] = 0;
DD[5, 9] = 0;
DD[5, 10] = 0;
DD[5, 11] = 0;
DD[5, 12] = 0;
DD[6, 1] = -7/2;
DD[6, 2] = 137/3;
DD[6, 3] = -67/2;
DD[6, 4] = 14;
DD[6, 5] = -1;
DD[6, 6] = -1;
DD[6, 7] = 0;
DD[6, 8] = 0;
DD[6, 9] = 0;
DD[6, 10] = 0;
DD[6, 11] = 0;
DD[6, 12] = 0;
DD[7, 1] = -272/7;
DD[7, 2] = 146;
DD[7, 3] = -55;
DD[7, 4] = 40;
DD[7, 5] = -19;
DD[7, 6] = 2;
DD[7, 7] = 1;
DD[7, 8] = 0;
DD[7, 9] = 0;
DD[7, 10] = 0;
DD[7, 11] = 0;
DD[7, 12] = 0;
DD[8, 1] = -1137/8;
DD[8, 2] = 1615/4;
DD[8, 3] = 1/2;
DD[8, 4] = 31/2;
DD[8, 5] = -37;
DD[8, 6] = 23;
DD[8, 7] = -3;
DD[8, 8] = -1;
DD[8, 9] = 0;
DD[8, 10] = 0;
DD[8, 11] = 0;
DD[8, 12] = 0;
DD[9, 1] = -3476/9;
DD[9, 2] = 3037/3;
DD[9, 3] = 586/3;
DD[9, 4] = -204;
DD[9, 5] = 74;
DD[9, 6] = 24;
DD[9, 7] = -26;
DD[9, 8] = 4;
DD[9, 9] = 1;
DD[9, 10] = 0;
DD[9, 11] = 0;
DD[9, 12] = 0;
DD[10, 1] = -9277/10;
DD[10, 2] = 11339/5;
DD[10, 3] = 509;
DD[10, 4] = -848;
DD[10, 5] = 1123/2;
DD[10, 6] = -198;
DD[10, 7] = -2;
DD[10, 8] = 28;
DD[10, 9] = -5;
DD[10, 10] = -1;
DD[10, 11] = 0;
DD[10, 12] = 0;
DD[11, 1] = -24958/11;
DD[11, 2] = 4203;
DD[11, 3] = 1800;
DD[11, 4] = -2615;
DD[11, 5] = 1555;
DD[11, 6] = -880;
DD[11, 7] = 340;
DD[11, 8] = -28;
DD[11, 9] = -29;
DD[11, 10] = 6;
DD[11, 11] = 1;
DD[11, 12] = 0;
DD[12, 1] = -25163/4;
DD[12, 2] = 28409/6;
DD[12, 3] = 128611/12;
DD[12, 4] = -23293/3;
DD[12, 5] = 4929/2;
DD[12, 6] = -2859/2;
DD[12, 7] = 1071;
DD[12, 8] = -486;
DD[12, 9] = 65;
DD[12, 10] = 29;
DD[12, 11] = -7;
DD[12, 12] = -1;
DD[13, 1] = -253421/13;
DD[13, 2] = -6882;
DD[13, 3] = 52362;
DD[13, 4] = -19580;
DD[13, 5] = 166;
DD[13, 6] = 1359;
DD[13, 7] = 335;
DD[13, 8] = -1062;
DD[13, 9] = 623;
DD[13, 10] = -108;
DD[13, 11] = -28;
DD[13, 12] = 8;
DD[14, 1] = -430929/7;
DD[14, 2] = -485584/7;
DD[14, 3] = 388515/2;
DD[14, 4] = -30669;
DD[14, 5] = -36057/2;
DD[14, 6] = 15995;
DD[14, 7] = -16133/2;
DD[14, 8] = 1822;
DD[14, 9] = 798;
DD[14, 10] = -739;
DD[14, 11] = 156;
DD[14, 12] = 26;
DD[15, 1] = -925011/5;
DD[15, 2] = -4495201/15;
DD[15, 3] = 9121598/15;
DD[15, 4] = 28703;
DD[15, 5] = -301259/3;
DD[15, 6] = 62358;
DD[15, 7] = -34229;
DD[15, 8] = 16601;
DD[15, 9] = -4970;
DD[15, 10] = -242;
DD[15, 11] = 823;
DD[15, 12] = -208;
DD[16, 1] = -8228209/16;
DD[16, 2] = -8077929/8;
DD[16, 3] = 7301821/4;
DD[16, 4] = 1958991/4;
DD[16, 5] = -828189/2;
DD[16, 6] = 375743/2;
DD[16, 7] = -166067/2;
DD[16, 8] = 92395/2;
DD[16, 9] = -25099;
DD[16, 10] = 8905;
DD[16, 11] = -626;
DD[16, 12] = -865;


(* Polynomials C_k = CC[k] *)

CC[1] = -1 - 2*m;
CC[2] = -5/2 - m;
CC[3] = -16/3 + m/3;
CC[4] = -41/4 + (5*m)/2;
CC[5] = -81/5 + (28*m)/5;
CC[6] = -49/3 + (55*m)/6;
CC[7] = 55/7 + (89*m)/7;
CC[8] = 719/8 + (81*m)/4;
CC[9] = 2459/9 + (505*m)/9;
CC[10] = 1239/2 + (1029*m)/5;
CC[11] = 15168/11 + (7742*m)/11;
CC[12] = 23051/6 + (25291*m)/12;
CC[13] = 171677/13 + (73552*m)/13;
CC[14] = 647719/14 + (197755*m)/14;
CC[15] = 744743/5 + (508036*m)/15;
CC[16] = 6898415/16 + (632129*m)/8;
CC[17] = 19118828/17 + (2984620*m)/17;


(* END of file data_Eq.m *)


==> data_Neq.m <==
(* data_Neq.m 

   This mathematica script contains all data for Neq boundary conditions

   Created: 14/Jul/2009

*)



(* Coefficients b_k(m) = b[k,m]  *)

b[0, 1] = 1;
b[0, 2] = 1;
b[0, 3] = 1;
b[0, 4] = 1;
b[0, 5] = 1;
b[0, 6] = 1;
b[0, 7] = 1;
b[0, 8] = 1;
b[0, 9] = 1;
b[0, 10] = 1;
b[0, 11] = 1;
b[1, 1] = 3;
b[1, 2] = 5;
b[1, 3] = 7;
b[1, 4] = 9;
b[1, 5] = 11;
b[1, 6] = 13;
b[1, 7] = 15;
b[1, 8] = 17;
b[1, 9] = 19;
b[1, 10] = 21;
b[1, 11] = 23;
b[2, 1] = 0;
b[2, 2] = 8;
b[2, 3] = 19;
b[2, 4] = 34;
b[2, 5] = 53;
b[2, 6] = 76;
b[2, 7] = 103;
b[2, 8] = 134;
b[2, 9] = 169;
b[2, 10] = 208;
b[2, 11] = 251;
b[3, 1] = 0;
b[3, 2] = 2;
b[3, 3] = 23;
b[3, 4] = 67;
b[3, 5] = 143;
b[3, 6] = 259;
b[3, 7] = 423;
b[3, 8] = 643;
b[3, 9] = 927;
b[3, 10] = 1283;
b[3, 11] = 1719;
b[4, 1] = 0;
b[4, 2] = -4;
b[4, 3] = 7;
b[4, 4] = 67;
b[4, 5] = 227;
b[4, 6] = 556;
b[4, 7] = 1138;
b[4, 8] = 2073;
b[4, 9] = 3477;
b[4, 10] = 5482;
b[4, 11] = 8236;
b[5, 1] = 0;
b[5, 2] = 4;
b[5, 3] = -11;
b[5, 4] = 19;
b[5, 5] = 195;
b[5, 6] = 749;
b[5, 7] = 2056;
b[5, 8] = 4666;
b[5, 9] = 9337;
b[5, 10] = 17067;
b[5, 11] = 29126;
b[6, 1] = 0;
b[6, 2] = 4;
b[6, 3] = 2;
b[6, 4] = -21;
b[6, 5] = 52;
b[6, 6] = 570;
b[6, 7] = 2429;
b[6, 8] = 7345;
b[6, 9] = 18225;
b[6, 10] = 39600;
b[6, 11] = 78121;
b[7, 1] = 0;
b[7, 2] = -24;
b[7, 3] = 21;
b[7, 4] = -13;
b[7, 5] = -45;
b[7, 6] = 138;
b[7, 7] = 1666;
b[7, 8] = 7775;
b[7, 9] = 25582;
b[7, 10] = 68667;
b[7, 11] = 160546;
b[8, 1] = 0;
b[8, 2] = 40;
b[8, 3] = -19;
b[8, 4] = 40;
b[8, 5] = -35;
b[8, 6] = -101;
b[8, 7] = 367;
b[8, 8] = 4870;
b[8, 9] = 24638;
b[8, 10] = 87380;
b[8, 11] = 251621;
b[9, 1] = 0;
b[9, 2] = 0;
b[9, 3] = -59;
b[9, 4] = 20;
b[9, 5] = 20;
b[9, 6] = -78;
b[9, 7] = -256;
b[9, 8] = 965;
b[9, 9] = 14219;
b[9, 10] = 77434;
b[9, 11] = 293864;
b[10, 1] = 0;
b[10, 2] = -128;
b[10, 3] = 139;
b[10, 4] = -75;
b[10, 5] = 156;
b[10, 6] = -20;
b[10, 7] = -127;
b[10, 8] = -666;
b[10, 9] = 2536;
b[10, 10] = 41471;
b[10, 11] = 241705;
b[11, 1] = 0;
b[11, 2] = 128;
b[11, 3] = 16;
b[11, 4] = -166;
b[11, 5] = -110;
b[11, 6] = 198;
b[11, 7] = -139;
b[11, 8] = -223;
b[11, 9] = -1811;
b[11, 10] = 6619;
b[11, 11] = 120781;
b[12, 1] = 0;
b[12, 2] = 752;
b[12, 3] = -347;
b[12, 4] = 654;
b[12, 5] = -324;
b[12, 6] = 381;
b[12, 7] = 129;
b[12, 8] = -221;
b[12, 9] = -350;
b[12, 10] = -4973;
b[12, 11] = 17181;
b[13, 1] = 0;
b[13, 2] = -3392;
b[13, 3] = 62;
b[13, 4] = -754;
b[13, 5] = 139;
b[13, 6] = -975;
b[13, 7] = 1064;
b[13, 8] = -485;
b[13, 9] = -188;
b[13, 10] = -559;
b[13, 11] = -13789;
b[14, 1] = 0;
b[14, 2] = 6624;
b[14, 3] = 335;
b[14, 4] = 245;
b[14, 5] = 1833;
b[14, 6] = -646;
b[14, 7] = -228;
b[14, 8] = 1841;
b[14, 9] = -1917;
b[14, 10] = 426;
b[14, 11] = -831;
b[15, 1] = 0;
b[15, 2] = -5184;
b[15, 3] = 6886;
b[15, 4] = 1835;
b[15, 5] = -5085;
b[15, 6] = 3534;
b[15, 7] = -3872;
b[15, 8] = 3088;
b[15, 9] = 1550;
b[15, 10] = -4676;
b[15, 11] = 2878;
b[16, 1] = 0;
b[16, 2] = -1024;
b[16, 3] = -41965;
b[16, 4] = -16436;
b[16, 5] = 6396;
b[16, 6] = -1692;
b[16, 7] = 1699;
b[16, 8] = -7471;
b[16, 9] = 9506;
b[16, 10] = -2112;
b[16, 11] = -9622;
b[17, 1] = 0;
b[17, 2] = -31616;
b[17, 3] = 144588;
b[17, 4] = 79178;
b[17, 5] = 8580;
b[17, 6] = -11243;
b[17, 7] = 15192;
b[17, 8] = -8789;
b[17, 9] = -2876;
b[17, 10] = 17564;
b[17, 11] = -13021;
b[18, 1] = 0;
b[18, 2] = 243840;
b[18, 3] = -435437;
b[18, 4] = -268966;
b[18, 5] = -85161;
b[18, 6] = 35172;
b[18, 7] = -28009;
b[18, 8] = 31048;
b[18, 9] = -33280;
b[18, 10] = 23015;
b[18, 11] = 22747;
b[19, 1] = 0;
b[19, 2] = -823040;
b[19, 3] = 1339330;
b[19, 4] = 761544;
b[19, 5] = 313779;
b[19, 6] = -60167;
b[19, 7] = -17599;
b[19, 8] = -3291;
b[19, 9] = 5941;
b[19, 10] = -67169;
b[19, 11] = 70477;
b[20, 1] = 0;
b[20, 2] = 1696512;
b[20, 3] = -3952219;
b[20, 4] = -1873970;
b[20, 5] = -866456;
b[20, 6] = 105465;
b[20, 7] = 196173;
b[20, 8] = -59875;
b[20, 9] = 154250;
b[20, 10] = -63589;
b[20, 11] = -21332;
b[21, 1] = 0;
b[21, 2] = -2404352;
b[21, 3] = 10083186;
b[21, 4] = 3507931;
b[21, 5] = 2137224;
b[21, 6] = -290055;
b[21, 7] = -653997;
b[21, 8] = -35221;
b[21, 9] = -251362;
b[21, 10] = 195362;
b[21, 11] = -310603;
b[22, 1] = 0;
b[22, 2] = 4339712;
b[22, 3] = -20511800;
b[22, 4] = -2002258;
b[22, 5] = -4613343;
b[22, 6] = 459650;
b[22, 7] = 1898773;
b[22, 8] = 505447;
b[22, 9] = -36190;
b[22, 10] = 194650;
b[22, 11] = 71635;
b[23, 1] = 0;
b[23, 2] = -18696192;
b[23, 3] = 25253345;
b[23, 4] = -20209546;
b[23, 5] = 6781275;
b[23, 6] = 1796298;
b[23, 7] = -4802619;
b[23, 8] = -1208561;
b[23, 9] = 751303;
b[23, 10] = -694310;
b[23, 11] = 1276827;
b[24, 1] = 0;
b[24, 2] = 77132544;
b[24, 3] = 44209784;
b[24, 4] = 119908910;
b[24, 5] = 652739;
b[24, 6] = -16162807;
b[24, 7] = 7402546;
b[24, 8] = 1591280;
b[24, 9] = -2285363;
b[24, 10] = -757299;
b[24, 11] = -1620659;
b[25, 1] = 0;
b[25, 2] = -223622144;
b[25, 3] = -518035928;
b[25, 4] = -432423465;
b[25, 5] = -34729049;
b[25, 6] = 71039307;
b[25, 7] = 7180451;
b[25, 8] = -939443;
b[25, 9] = 7168947;
b[25, 10] = 5153800;
b[25, 11] = -1581558;
b[26, 1] = 0;
b[26, 2] = 467442176;
b[26, 3] = 2726918145;
b[26, 4] = 1142225797;
b[26, 5] = 56866189;
b[26, 6] = -245541590;
b[26, 7] = -97596350;
b[26, 8] = -278950;
b[26, 9] = -16677629;
b[26, 10] = -6531225;
b[26, 11] = 7353239;
b[27, 1] = 0;
b[27, 2] = -809440256;
b[27, 3] = -11410996065;
b[27, 4] = -1961417274;
b[27, 5] = 319870963;
b[27, 6] = 749780847;
b[27, 7] = 405534139;
b[27, 8] = -17447703;
b[27, 9] = 2085750;
b[27, 10] = -17828853;
b[27, 11] = -22551629;
b[28, 1] = 0;
b[28, 2] = 1801390080;
b[28, 3] = 42056867078;
b[28, 4] = -300985600;
b[28, 5] = -2536580727;
b[28, 6] = -1994017202;
b[28, 7] = -1165900388;
b[28, 8] = 176666834;
b[28, 9] = 199593045;
b[28, 10] = 133622156;
b[28, 11] = 93558894;
b[29, 1] = 0;
b[29, 2] = -6238341120;
b[29, 3] = -141889998989;
b[29, 4] = 19506682381;
b[29, 5] = 9293771432;
b[29, 6] = 3963301145;
b[29, 7] = 2437189025;
b[29, 8] = -906380186;
b[29, 9] = -1143374343;
b[29, 10] = -498763218;
b[29, 11] = -302255605;
b[30, 1] = 0;
b[30, 2] = 21100124160;
b[30, 3] = 444811681424;
b[30, 4] = -97735423331;
b[30, 5] = -17284865217;
b[30, 6] = -1897859575;
b[30, 7] = -2819535017;
b[30, 8] = 3053186873;
b[30, 9] = 4063704578;
b[30, 10] = 1320863263;
b[30, 11] = 542739910;
b[31, 1] = 0;
b[31, 2] = -55153561600;
b[31, 3] = -1296177618828;
b[31, 4] = 321695145605;
b[31, 5] = -25544225355;
b[31, 6] = -30213590519;
b[31, 7] = -3703663077;
b[31, 8] = -6154079587;
b[31, 9] = -9882911830;
b[31, 10] = -2135618051;
b[31, 11] = 326496332;
b[32, 1] = 0;
b[32, 2] = 109241692160;
b[32, 3] = 3467013385076;
b[32, 4] = -729140405879;
b[32, 5] = 376045429849;
b[32, 6] = 180872264685;
b[32, 7] = 29522581118;
b[32, 8] = -2911616989;
b[32, 9] = 11934911671;
b[32, 10] = -1211674086;
b[32, 11] = -6421440773;
b[33, 1] = 0;
b[33, 2] = -185366118400;
b[33, 3] = -8232074353434;
b[33, 4] = 600120778679;
b[33, 5] = -1892633604868;
b[33, 6] = -641449939592;
b[33, 7] = -68800200696;
b[33, 8] = 94997446689;
b[33, 9] = 30493618700;
b[33, 10] = 23463358482;
b[33, 11] = 26541793155;
b[34, 1] = 0;
b[34, 2] = 404861911040;
b[34, 3] = 15762732118744;
b[34, 4] = 4614909660933;
b[34, 5] = 6562066974573;
b[34, 6] = 1479192992207;
b[34, 7] = -48176926001;
b[34, 8] = -524603825632;
b[34, 9] = -258429662793;
b[34, 10] = -92639119699;
b[34, 11] = -64864156604;
b[35, 1] = 0;
b[35, 2] = -1309376839680;
b[35, 3] = -14686877563314;
b[35, 4] = -33507651859154;
b[35, 5] = -16347245735409;
b[35, 6] = -1057161016059;
b[35, 7] = 1157717254029;
b[35, 8] = 1948151343577;
b[35, 9] = 1012235203337;
b[35, 10] = 200713217877;
b[35, 11] = 60999443370;
b[36, 1] = 0;
b[36, 2] = 3996233195520;
b[36, 3] = -65086481337649;
b[36, 4] = 145604377454872;
b[36, 5] = 22283449328855;
b[36, 6] = -9556831518250;
b[36, 7] = -5863425406102;
b[36, 8] = -5396383427924;
b[36, 9] = -2779754093361;
b[36, 10] = -73243884824;
b[36, 11] = 305732565929;
b[37, 1] = 0;
b[37, 2] = -8822755983360;
b[37, 3] = 534223071120085;
b[37, 4] = -491946205431851;
b[37, 5] = 39344178794861;
b[37, 6] = 58145480487270;
b[37, 7] = 19017995766825;
b[37, 8] = 10404296487766;
b[37, 9] = 5327228215277;
b[37, 10] = -1352113184015;
b[37, 11] = -1975131757265;
b[38, 1] = 0;
b[38, 2] = 11648340705280;
b[38, 3] = -2576970107658699;
b[38, 4] = 1338921967898980;
b[38, 5] = -402633642966303;
b[38, 6] = -191185890844940;
b[38, 7] = -39049227818640;
b[38, 8] = -6995276049328;
b[38, 9] = -4924618838652;
b[38, 10] = 5925502166429;
b[38, 11] = 6393207810838;
b[39, 1] = 0;
b[39, 2] = -1922975825920;
b[39, 3] = 10282184855783332;
b[39, 4] = -2732554871218212;
b[39, 5] = 1634521410396584;
b[39, 6] = 354498611895409;
b[39, 7] = 10818819094125;
b[39, 8] = -44310225290387;
b[39, 9] = -8807983714808;
b[39, 10] = -10614844853897;
b[39, 11] = -11850670387358;
b[40, 1] = 0;
b[40, 2] = -25027645276160;
b[40, 3] = -36673916364705744;
b[40, 4] = 2498885513770880;
b[40, 5] = -4358147159840852;
b[40, 6] = 201524047916913;
b[40, 7] = 315115770999748;
b[40, 8] = 233686741477715;
b[40, 9] = 39702471327121;
b[40, 10] = -21058096604626;
b[40, 11] = -2045883995311;


(* Coefficients c_k(m) = c[k,m] *)

c[1, 1] = -3;
c[1, 2] = -5;
c[1, 3] = -7;
c[1, 4] = -9;
c[1, 5] = -11;
c[1, 6] = -13;
c[1, 7] = -15;
c[1, 8] = -17;
c[1, 9] = -19;
c[1, 10] = -21;
c[1, 11] = -23;
c[2, 1] = -9/2;
c[2, 2] = -9/2;
c[2, 3] = -11/2;
c[2, 4] = -13/2;
c[2, 5] = -15/2;
c[2, 6] = -17/2;
c[2, 7] = -19/2;
c[2, 8] = -21/2;
c[2, 9] = -23/2;
c[2, 10] = -25/2;
c[2, 11] = -27/2;
c[3, 1] = -9;
c[3, 2] = -11/3;
c[3, 3] = -13/3;
c[3, 4] = -4;
c[3, 5] = -11/3;
c[3, 6] = -10/3;
c[3, 7] = -3;
c[3, 8] = -8/3;
c[3, 9] = -7/3;
c[3, 10] = -2;
c[3, 11] = -5/3;
c[4, 1] = -81/4;
c[4, 2] = -9/4;
c[4, 3] = -15/4;
c[4, 4] = -1/4;
c[4, 5] = 9/4;
c[4, 6] = 19/4;
c[4, 7] = 29/4;
c[4, 8] = 39/4;
c[4, 9] = 49/4;
c[4, 10] = 59/4;
c[4, 11] = 69/4;
c[5, 1] = -243/5;
c[5, 2] = -3;
c[5, 3] = -7/5;
c[5, 4] = 36/5;
c[5, 5] = 59/5;
c[5, 6] = 87/5;
c[5, 7] = 23;
c[5, 8] = 143/5;
c[5, 9] = 171/5;
c[5, 10] = 199/5;
c[5, 11] = 227/5;
c[6, 1] = -243/2;
c[6, 2] = -19/2;
c[6, 3] = 103/6;
c[6, 4] = 64/3;
c[6, 5] = 57/2;
c[6, 6] = 116/3;
c[6, 7] = 287/6;
c[6, 8] = 57;
c[6, 9] = 397/6;
c[6, 10] = 226/3;
c[6, 11] = 169/2;
c[7, 1] = -2187/7;
c[7, 2] = -75/7;
c[7, 3] = 84;
c[7, 4] = 320/7;
c[7, 5] = 500/7;
c[7, 6] = 596/7;
c[7, 7] = 678/7;
c[7, 8] = 767/7;
c[7, 9] = 856/7;
c[7, 10] = 135;
c[7, 11] = 1034/7;
c[8, 1] = -6561/8;
c[8, 2] = 447/8;
c[8, 3] = 1969/8;
c[8, 4] = 943/8;
c[8, 5] = 1681/8;
c[8, 6] = 1683/8;
c[8, 7] = 1845/8;
c[8, 8] = 2015/8;
c[8, 9] = 2177/8;
c[8, 10] = 2339/8;
c[8, 11] = 2501/8;
c[9, 1] = -2187;
c[9, 2] = 3085/9;
c[9, 3] = 5387/9;
c[9, 4] = 1283/3;
c[9, 5] = 5488/9;
c[9, 6] = 5273/9;
c[9, 7] = 668;
c[9, 8] = 6508/9;
c[9, 9] = 7004/9;
c[9, 10] = 2503/3;
c[9, 11] = 8014/9;
c[10, 1] = -59049/10;
c[10, 2] = 10791/10;
c[10, 3] = 14529/10;
c[10, 4] = 7926/5;
c[10, 5] = 3261/2;
c[10, 6] = 18063/10;
c[10, 7] = 20881/10;
c[10, 8] = 22629/10;
c[10, 9] = 24707/10;
c[10, 10] = 5355/2;
c[10, 11] = 28833/10;
c[11, 1] = -177147/11;
c[11, 2] = 28309/11;
c[11, 3] = 40286/11;
c[11, 4] = 58115/11;
c[11, 5] = 4317;
c[11, 6] = 63270/11;
c[11, 7] = 69692/11;
c[11, 8] = 76763/11;
c[11, 9] = 84890/11;
c[11, 10] = 92599/11;
c[11, 11] = 100330/11;
c[12, 1] = -177147/4;
c[12, 2] = 23685/4;
c[12, 3] = 35661/4;
c[12, 4] = 48809/3;
c[12, 5] = 49033/4;
c[12, 6] = 52552/3;
c[12, 7] = 219419/12;
c[12, 8] = 41399/2;
c[12, 9] = 274117/12;
c[12, 10] = 74738/3;
c[12, 11] = 108097/4;
c[13, 1] = -1594323/13;
c[13, 2] = 212077/13;
c[13, 3] = 258381/13;
c[13, 4] = 623874/13;
c[13, 5] = 481457/13;
c[13, 6] = 49611;
c[13, 7] = 668588/13;
c[13, 8] = 766372/13;
c[13, 9] = 833229/13;
c[13, 10] = 906755/13;
c[13, 11] = 980827/13;
c[14, 1] = -4782969/14;
c[14, 2] = 720263/14;
c[14, 3] = 277352/7;
c[14, 4] = 956736/7;
c[14, 5] = 787839/7;
c[14, 6] = 924961/7;
c[14, 7] = 1003990/7;
c[14, 8] = 321627/2;
c[14, 9] = 1209172/7;
c[14, 10] = 2626305/14;
c[14, 11] = 1411750/7;
c[15, 1] = -4782969/5;
c[15, 2] = 776583/5;
c[15, 3] = 922742/15;
c[15, 4] = 1850451/5;
c[15, 5] = 4990814/15;
c[15, 6] = 337432;
c[15, 7] = 5885716/15;
c[15, 8] = 6294362/15;
c[15, 9] = 2261586/5;
c[15, 10] = 7326784/15;
c[15, 11] = 1564159/3;
c[16, 1] = -43046721/16;
c[16, 2] = 6677183/16;
c[16, 3] = 20945/16;
c[16, 4] = 14715615/16;
c[16, 5] = 15232865/16;
c[16, 6] = 13254627/16;
c[16, 7] = 16397893/16;
c[16, 8] = 16742431/16;
c[16, 9] = 18333009/16;
c[16, 10] = 19557875/16;
c[16, 11] = 20790133/16;
c[17, 1] = -129140163/17;
c[17, 2] = 17502141/17;
c[17, 3] = -10308637/17;
c[17, 4] = 33151419/17;
c[17, 5] = 44731035/17;
c[17, 6] = 32563827/17;
c[17, 7] = 42115632/17;
c[17, 8] = 2466087;
c[17, 9] = 46466880/17;
c[17, 10] = 48831578/17;
c[17, 11] = 51944225/17;
c[18, 1] = -43046721/2;
c[18, 2] = 15294269/6;
c[18, 3] = -67095275/18;
c[18, 4] = 50528171/18;
c[18, 5] = 6874444;
c[18, 6] = 72438739/18;
c[18, 7] = 47723944/9;
c[18, 8] = 5296553;
c[18, 9] = 52432727/9;
c[18, 10] = 109107713/18;
c[18, 11] = 19379489/3;
c[19, 1] = -1162261467/19;
c[19, 2] = 129243429/19;
c[19, 3] = -315483075/19;
c[19, 4] = -31778345/19;
c[19, 5] = 305404013/19;
c[19, 6] = 139465782/19;
c[19, 7] = 171488133/19;
c[19, 8] = 179873933/19;
c[19, 9] = 9930406;
c[19, 10] = 196868650/19;
c[19, 11] = 208251643/19;
c[20, 1] = -3486784401/20;
c[20, 2] = 382101871/20;
c[20, 3] = -254801859/4;
c[20, 4] = -171733174/5;
c[20, 5] = 590251709/20;
c[20, 6] = 218334939/20;
c[20, 7] = 139837029/20;
c[20, 8] = 201666309/20;
c[20, 9] = 165573839/20;
c[20, 10] = 181086419/20;
c[20, 11] = 177498729/20;
c[21, 1] = -3486784401/7;
c[21, 2] = 367083375/7;
c[21, 3] = -1550626443/7;
c[21, 4] = -3691930450/21;
c[21, 5] = 437671727/21;
c[21, 6] = 252971828/21;
c[21, 7] = -211418700/7;
c[21, 8] = -332787337/21;
c[21, 9] = -83944301/3;
c[21, 10] = -192028384/7;
c[21, 11] = -685892632/21;
c[22, 1] = -31381059609/22;
c[22, 2] = 2976024295/22;
c[22, 3] = -709400315;
c[22, 4] = -14695876593/22;
c[22, 5] = -3283543421/22;
c[22, 6] = 116996272/11;
c[22, 7] = -2131640427/11;
c[22, 8] = -3142172747/22;
c[22, 9] = -2058177963/11;
c[22, 10] = -4216964975/22;
c[22, 11] = -2350363397/11;
c[23, 1] = -94143178827/23;
c[23, 2] = 7671777461/23;
c[23, 3] = -48089706568/23;
c[23, 4] = -48983234996/23;
c[23, 5] = -23246729153/23;
c[23, 6] = 700106693/23;
c[23, 7] = -15815572286/23;
c[23, 8] = -12930222495/23;
c[23, 9] = -15543689819/23;
c[23, 10] = -16265948241/23;
c[23, 11] = -767641218;
c[24, 1] = -94143178827/8;
c[24, 2] = 6621607861/8;
c[24, 3] = -134169527465/24;
c[24, 4] = -35002854809/6;
c[24, 5] = -101766452213/24;
c[24, 6] = 153515732;
c[24, 7] = -13891802543/8;
c[24, 8] = -19938682235/12;
c[24, 9] = -43658703427/24;
c[24, 10] = -5878499699/3;
c[24, 11] = -49753267789/24;
c[25, 1] = -847288609443/25;
c[25, 2] = 10711416697/5;
c[25, 3] = -325331487282/25;
c[25, 4] = -335272615589/25;
c[25, 5] = -360809054516/25;
c[25, 6] = 8979435012/25;
c[25, 7] = -13361732982/5;
c[25, 8] = -99011091007/25;
c[25, 9] = -91033188529/25;
c[25, 10] = -104679291726/25;
c[25, 11] = -106706888798/25;
c[26, 1] = -2541865828329/26;
c[26, 2] = 147537909783/26;
c[26, 3] = -600279657989/26;
c[26, 4] = -23249946502;
c[26, 5] = -1108564921921/26;
c[26, 6] = -30494183373/26;
c[26, 7] = 23600873696/13;
c[26, 8] = -94814265004/13;
c[26, 9] = -106389046891/26;
c[26, 10] = -156307472333/26;
c[26, 11] = -145783343135/26;
c[27, 1] = -282429536481;
c[27, 2] = 396053733445/27;
c[27, 3] = -270231010447/27;
c[27, 4] = -138356085532/9;
c[27, 5] = -3037344770675/27;
c[27, 6] = -468855537535/27;
c[27, 7] = 96729503879/3;
c[27, 8] = -201655416617/27;
c[27, 9] = 141463851608/27;
c[27, 10] = -5014163888/9;
c[27, 11] = 38017582951/27;
c[28, 1] = -22876792454961/28;
c[28, 2] = 1008731197647/28;
c[28, 3] = 1193090478599/7;
c[28, 4] = 650584910246/7;
c[28, 5] = -3798905785373/14;
c[28, 6] = -1566848459597/14;
c[28, 7] = 1004184231381/7;
c[28, 8] = 393011615637/28;
c[28, 9] = 43044024261;
c[28, 10] = 835272234905/28;
c[28, 11] = 230337068785/7;
c[29, 1] = -68630377364883/29;
c[29, 2] = 2468051647085/29;
c[29, 3] = 32982984312495/29;
c[29, 4] = 15618867787293/29;
c[29, 5] = -18023121243162/29;
c[29, 6] = -15751429506094/29;
c[29, 7] = 12318568329786/29;
c[29, 8] = 3436496680904/29;
c[29, 9] = 3453093652226/29;
c[29, 10] = 3074046654280/29;
c[29, 11] = 2679402985722/29;
c[30, 1] = -68630377364883/10;
c[30, 2] = 2009320571501/10;
c[30, 3] = 26079806026608/5;
c[30, 4] = 17874407715561/10;
c[30, 5] = -7188593695069/5;
c[30, 6] = -11085842406313/5;
c[30, 7] = 12348143791271/15;
c[30, 8] = 2458280781727/5;
c[30, 9] = 1773309524056/15;
c[30, 10] = 901877111417/5;
c[30, 11] = 506684445269/10;
c[31, 1] = -617673396283947/31;
c[31, 2] = 15073616106965/31;
c[31, 3] = 631644837503470/31;
c[31, 4] = 128002040817581/31;
c[31, 5] = -109506806066933/31;
c[31, 6] = -245108526488254/31;
c[31, 7] = 6746511534742/31;
c[31, 8] = 53276523299504/31;
c[31, 9] = -15809175524019/31;
c[31, 10] = -2502655623443/31;
c[31, 11] = -21239069192641/31;
c[32, 1] = -1853020188851841/32;
c[32, 2] = 37788215067007/32;
c[32, 3] = 2301610411693841/32;
c[32, 4] = 163360976442751/32;
c[32, 5] = -280850399301119/32;
c[32, 6] = -794627704223549/32;
c[32, 7] = -218998878527611/32;
c[32, 8] = 185961280408191/32;
c[32, 9] = -91391998561359/32;
c[32, 10] = -46557276661901/32;
c[32, 11] = -109559258956267/32;
c[33, 1] = -1853020188851841/11;
c[33, 2] = 8200129944215/3;
c[33, 3] = 7738074037083707/33;
c[33, 4] = -301438183057276/33;
c[33, 5] = -17534433880727;
c[33, 6] = -743540145845603/11;
c[33, 7] = -1292843494246555/33;
c[33, 8] = 655474976018855/33;
c[33, 9] = -161697569291914/33;
c[33, 10] = -100509573616469/33;
c[33, 11] = -245475628659464/33;
c[34, 1] = -16677181699666569/34;
c[34, 2] = 196117444062583/34;
c[34, 3] = 24149901884838873/34;
c[34, 4] = -2749251483930725/34;
c[34, 5] = -105797944378839/34;
c[34, 6] = -301393209963117/2;
c[34, 7] = -2534738098123395/17;
c[34, 8] = 2268910295479987/34;
c[34, 9] = 368005891084926/17;
c[34, 10] = 211369780764635/17;
c[34, 11] = 297698045012207/34;
c[35, 1] = -50031545098999707/35;
c[35, 2] = 75980830684385/7;
c[35, 3] = 9941356658346114/5;
c[35, 4] = -1909089712742916/7;
c[35, 5] = 1538958154808734/7;
c[35, 6] = -7854524182388104/35;
c[35, 7] = -16024860722432202/35;
c[35, 8] = 7165586628485057/35;
c[35, 9] = 7835778151364866/35;
c[35, 10] = 979909508537458/7;
c[35, 11] = 5667884145737474/35;
c[36, 1] = -16677181699666569/4;
c[36, 2] = 71578160319863/4;
c[36, 3] = 20147832624007885/4;
c[36, 4] = -14582586167975485/36;
c[36, 5] = 4498065442323544/3;
c[36, 6] = 2956683420785587/36;
c[36, 7] = -10846550816930950/9;
c[36, 8] = 3044439121885037/6;
c[36, 9] = 20529474044735027/18;
c[36, 10] = 26728078268172329/36;
c[36, 11] = 5265911182770527/6;
c[37, 1] = -450283905890997363/37;
c[37, 2] = 836546503715725/37;
c[37, 3] = 403694414441414957/37;
c[37, 4] = 54065092581491151/37;
c[37, 5] = 254023362752816187/37;
c[37, 6] = 80337786937924068/37;
c[37, 7] = -105166573141225692/37;
c[37, 8] = 24533936536789421/37;
c[37, 9] = 157458373586200982/37;
c[37, 10] = 106865552194692530/37;
c[37, 11] = 122092640956091370/37;
c[38, 1] = -1350851717672992089/38;
c[38, 2] = -181094226394457/38;
c[38, 3] = 626651983437943307/38;
c[38, 4] = 578657097113599157/38;
c[38, 5] = 949222935976473309/38;
c[38, 6] = 184378300793953173/19;
c[38, 7] = -12992385341284087/2;
c[38, 8] = -88615948869190689/38;
c[38, 9] = 233380693392244897/19;
c[38, 10] = 169941803051809053/19;
c[38, 11] = 359183833386355497/38;
c[39, 1] = -1350851717672992089/13;
c[39, 2] = -8298891506939915/39;
c[39, 3] = -7309040087192654;
c[39, 4] = 1030175534531315298/13;
c[39, 5] = 2903167307511208688/39;
c[39, 6] = 369258365591683400/13;
c[39, 7] = -643299641042099713/39;
c[39, 8] = -926271181912090880/39;
c[39, 9] = 328271937790953015/13;
c[39, 10] = 856968327119884571/39;
c[39, 11] = 762395415912789316/39;
c[40, 1] = -12157665459056928801/40;
c[40, 2] = -47338665069701153/40;
c[40, 3] = -8204992301618645991/40;
c[40, 4] = 1578599012051468321/5;
c[40, 5] = 7028874910796278941/40;
c[40, 6] = 2205530126791079363/40;
c[40, 7] = -406009808881623831/8;
c[40, 8] = -986489997533103959/8;
c[40, 9] = 656915451529226247/40;
c[40, 10] = 1538472277093474779/40;
c[40, 11] = 718730313012061121/40;


(* Differences Delta_k(m) = c_k(m) - C_k(m) = DD[k,m] *)

DD[1, 1] = 0;
DD[1, 2] = 0;
DD[1, 3] = 0;
DD[1, 4] = 0;
DD[1, 5] = 0;
DD[1, 6] = 0;
DD[1, 7] = 0;
DD[1, 8] = 0;
DD[1, 9] = 0;
DD[1, 10] = 0;
DD[1, 11] = 0;
DD[2, 1] = -1;
DD[2, 2] = 0;
DD[2, 3] = 0;
DD[2, 4] = 0;
DD[2, 5] = 0;
DD[2, 6] = 0;
DD[2, 7] = 0;
DD[2, 8] = 0;
DD[2, 9] = 0;
DD[2, 10] = 0;
DD[2, 11] = 0;
DD[3, 1] = -4;
DD[3, 2] = 1;
DD[3, 3] = 0;
DD[3, 4] = 0;
DD[3, 5] = 0;
DD[3, 6] = 0;
DD[3, 7] = 0;
DD[3, 8] = 0;
DD[3, 9] = 0;
DD[3, 10] = 0;
DD[3, 11] = 0;
DD[4, 1] = -25/2;
DD[4, 2] = 3;
DD[4, 3] = -1;
DD[4, 4] = 0;
DD[4, 5] = 0;
DD[4, 6] = 0;
DD[4, 7] = 0;
DD[4, 8] = 0;
DD[4, 9] = 0;
DD[4, 10] = 0;
DD[4, 11] = 0;
DD[5, 1] = -38;
DD[5, 2] = 2;
DD[5, 3] = -2;
DD[5, 4] = 1;
DD[5, 5] = 0;
DD[5, 6] = 0;
DD[5, 7] = 0;
DD[5, 8] = 0;
DD[5, 9] = 0;
DD[5, 10] = 0;
DD[5, 11] = 0;
DD[6, 1] = -343/3;
DD[6, 2] = -23/2;
DD[6, 3] = 6;
DD[6, 4] = 1;
DD[6, 5] = -1;
DD[6, 6] = 0;
DD[6, 7] = 0;
DD[6, 8] = 0;
DD[6, 9] = 0;
DD[6, 10] = 0;
DD[6, 11] = 0;
DD[7, 1] = -333;
DD[7, 2] = -44;
DD[7, 3] = 38;
DD[7, 4] = -13;
DD[7, 5] = 0;
DD[7, 6] = 1;
DD[7, 7] = 0;
DD[7, 8] = 0;
DD[7, 9] = 0;
DD[7, 10] = 0;
DD[7, 11] = 0;
DD[8, 1] = -3721/4;
DD[8, 2] = -149/2;
DD[8, 3] = 191/2;
DD[8, 4] = -53;
DD[8, 5] = 19;
DD[8, 6] = -1;
DD[8, 7] = -1;
DD[8, 8] = 0;
DD[8, 9] = 0;
DD[8, 10] = 0;
DD[8, 11] = 0;
DD[9, 1] = -7549/3;
DD[9, 2] = -128/3;
DD[9, 3] = 157;
DD[9, 4] = -70;
DD[9, 5] = 56;
DD[9, 6] = -24;
DD[9, 7] = 2;
DD[9, 8] = 1;
DD[9, 9] = 0;
DD[9, 10] = 0;
DD[9, 11] = 0;
DD[10, 1] = -33651/5;
DD[10, 2] = 48;
DD[10, 3] = 216;
DD[10, 4] = 285/2;
DD[10, 5] = -18;
DD[10, 6] = -48;
DD[10, 7] = 28;
DD[10, 8] = -3;
DD[10, 9] = -1;
DD[10, 10] = 0;
DD[10, 11] = 0;
DD[11, 1] = -18187;
DD[11, 2] = -213;
DD[11, 3] = 172;
DD[11, 4] = 1089;
DD[11, 5] = -581;
DD[11, 6] = 150;
DD[11, 7] = 30;
DD[11, 8] = -31;
DD[11, 9] = 4;
DD[11, 10] = 1;
DD[11, 11] = 0;
DD[12, 1] = -301417/6;
DD[12, 2] = -8543/4;
DD[12, 3] = -3748/3;
DD[12, 4] = 7995/2;
DD[12, 5] = -4243/2;
DD[12, 6] = 1030;
DD[12, 7] = -310;
DD[12, 8] = -3;
DD[12, 9] = 33;
DD[12, 10] = -5;
DD[12, 11] = -1;
DD[13, 1] = -141504;
DD[13, 2] = -8208;
DD[13, 3] = -10304;
DD[13, 4] = 12153;
DD[13, 5] = -4460;
DD[13, 6] = 2458;
DD[13, 7] = -1381;
DD[13, 8] = 483;
DD[13, 9] = -32;
DD[13, 10] = -34;
DD[13, 11] = 6;
DD[14, 1] = -5628443/14;
DD[14, 2] = -23069;
DD[14, 3] = -49020;
DD[14, 4] = 67819/2;
DD[14, 5] = -4344;
DD[14, 6] = 2239/2;
DD[14, 7] = -1716;
DD[14, 8] = 1545;
DD[14, 9] = -655;
DD[14, 10] = 74;
DD[14, 11] = 34;
DD[15, 1] = -17091172/15;
DD[15, 2] = -920552/15;
DD[15, 3] = -567119/3;
DD[15, 4] = 256996/3;
DD[15, 5] = 14427;
DD[15, 6] = -14731;
DD[15, 7] = 6349;
DD[15, 8] = -277;
DD[15, 9] = -1453;
DD[15, 10] = 813;
DD[15, 11] = -122;
DD[16, 1] = -25604697/8;
DD[16, 2] = -687437/4;
DD[16, 3] = -2667561/4;
DD[16, 4] = 345021/2;
DD[16, 5] = 251645/2;
DD[16, 6] = -153667/2;
DD[16, 7] = 81209/2;
DD[16, 8] = -16878;
DD[16, 9] = 3517;
DD[16, 10] = 1055;
DD[16, 11] = -945;


(* Polynomials C_k = CC[k] *)

CC[1] = -1 - 2*m;
CC[2] = -5/2 - m;
CC[3] = -16/3 + m/3;
CC[4] = -41/4 + (5*m)/2;
CC[5] = -81/5 + (28*m)/5;
CC[6] = -49/3 + (55*m)/6;
CC[7] = 55/7 + (89*m)/7;
CC[8] = 719/8 + (81*m)/4;
CC[9] = 2459/9 + (505*m)/9;
CC[10] = 1239/2 + (1029*m)/5;
CC[11] = 15168/11 + (7742*m)/11;
CC[12] = 23051/6 + (25291*m)/12;
CC[13] = 171677/13 + (73552*m)/13;
CC[14] = 647719/14 + (197755*m)/14;
CC[15] = 744743/5 + (508036*m)/15;
CC[16] = 6898415/16 + (632129*m)/8;
CC[17] = 19118828/17 + (2984620*m)/17;


(* END of file data_Neq.m *)

